Analytic Brill wave initial data with trapped surfaces

Since Brill's work of 1959, the conformal factor of finite-amplitude Brill waves, the axisymmetric and time-symmetric vacuum initial data on $\mathbb{R}^3$ that describe pure gravitational radiation, has been obtained only numerically, up to the most recent studies. Here an explicit one-parameter family of such data is constructed; the data are real analytic and asymptotically flat, with trivial topology and a single end. The free metric function is a closed-form combination of elementary functions and a dilogarithm. The data have the toroidal conformal symmetry of Beig and Husa, and a change of variable of Natanzon type reduces every mode equation to the Gauss hypergeometric equation, so that the conformal factor is a series with explicit Gamma-function coefficients. A ground-state identity gives a sharp existence criterion: complete, asymptotically flat data exist precisely for $k<k_c=0.80480168\ldots$, and the explicit series is identified with the unique variational solution. The ADM mass is an absolutely convergent digamma series, with $m/a=\pi k^2/10+O(k^3)$ for small amplitudes and an explicit residue at its critical divergence. Sufficiently strong waves contain trapped surfaces: it is proved that for $k$ close to $k_c$ the rescaled conformal factor converges to an explicit function and explicit tori and spheres become outer trapped, so that the data contain an apparent horizon. A numerical search, restricted to equatorially symmetric star-shaped surfaces, finds marginally trapped (minimal) spheres, which appear in a fold near $k=0.7670$. A scaling symmetry of the mode problem generates further solvable families, whose simplest member has the elementary seed function $q=\frac12\log[1+4a^2\rho^2/(\rho^2+z^2+a^2)^2]$. No thin-torus or weak-field approximation is used.

==> anc/README.txt <==
Code for "Analytic Brill wave initial data with trapped surfaces"
Python 3 with numpy, scipy, mpmath, sympy, matplotlib.  Length unit: a = 1.

Analytic family
  natanzon_brill.py        nu(sigma), q', w, modes f_n, d_n(0), k_c in 30-digit arithmetic.
                           `python natanzon_brill.py`        table of S, w(0), q_infinity, m
                           `python natanzon_brill.py --pde`  residual of the constraint at sample points
  massprec.py              ADM mass from the digamma series with the n^-2 and n^-4 tails (eq. masstail);
                           running it prints masses, the small-amplitude coefficient, k_c, the pole residue.
Checks of formulas
  check_identities.py      45-digit residuals of the mode equation, q''/4 = w, the auxiliary identity; k_c;
                           tail of T_n; mass pole; first-order profile q_1 = -tanh^2(nu).
  check_q_closed_form.py  closed form of q (elementary functions + dilogarithm) and of q_infinity vs quadrature.
  check_tail.py            symbolic large-n expansion of T_n (coefficients w(0)/2 and t_4).
  check_energy.py          trial energy E[h_k] and the toroidal energy formula with its boundary term.
  check_small_amplitude.py first-order fields, Poisson equations, c_2 = pi/10 (symbolic).
Trapped surfaces: analytic theorem
  check_trapped_theorem.py zero-mode identity, positivity and comparison bound of the modes, Phi/A_k -> h_k,
                           the function T(sigma) and sigma_*, the sphere identity, and outer trapped tori and
                           spheres in the exact data (about 2 minutes); with --thresholds also the smallest k
                           with an outer trapped coordinate sphere / torus and the inner branch of minimal
                           spheres (about 10 more minutes).  Output: check_trapped_theorem_out.txt
Minimal spheres
  brillk.py                fast evaluation of Phi and q for any k < k_c: mode tables (stable integration + exact normalisation)
                           and analytic subtraction of the conical term; running it validates the tables.
  horizon.py               minimal-surface ODE and shooting.
  hscan.py                 Schwarzschild test and bracketing of the fold.
  hfinal.py                fold (k_h, m_h), convergence tests, table of surfaces -> horizons.json (about 6 minutes).
  convergence.py           Table 3: truncation N versus integrator tolerance; non-degeneracy of the fold (about 25 minutes).
  trapped_check.py         sign of the mean curvature of surfaces displaced inwards/outwards from the outer-branch sphere.
  ringcheck.py             fold for the conformally flat thin-ring potential (m = 2.03 a).
The branch k < 0 (Section 9.3)
  negative_branch.py       masses for k < 0; the bracket 2 + r d_r(q + 4 log Phi) of the sphere mean curvature and the
                           torus criterion on a toroidal grid (fast evaluator for nu <= 3, exact modes beyond) for
                           -30 <= k < 0: mean convexity of all coordinate spheres for -8.5 < k < 0, no outer trapped
                           coordinate sphere or torus down to k = -30; validation at k = 0.79 and 0.804
                           (about 4 minutes).  Output: negative_branch_out.txt
Figures and Table 1
  make_tables_figures.py   writes ../figures/profiles.pdf, mass.pdf, horizons.pdf (needs horizons.json).
  make_field_maps.py       writes ../figures/fields.pdf: colour maps of q and Phi in a meridional plane
                           for k = -3 and k = 0.78 (about 1 minute).
Rescaled families and the simplest wave (Section 10)
  scaled_family.py         30-digit definitions of the families (l,k): S_l(k), w, q, q', modes, Phi, V, mass, k_c^(l);
                           `python scaled_family.py` checks w = q''/4, the mode equation, the normalisation, the
                           constraint residual and the mass for (l,k) = (2,0), (2,1/2), (3,-1), (3,0.3) (about 15 s).
  brill_l.py               brillk.py adapted to (l,k); running it compares with scaled_family.py and scans Phi > 0.
  make_simplest_maps.py    writes ../figures/simplest.pdf: q, a^2 V and Phi of the member l = 2, k = 0 (about 20 s).
Kretschmann scalar (Section 11)
  derive_formula.py        computer-algebra derivation of the Ricci tensor of the data in toroidal and cylindrical form;
                           checks the scalar-curvature identity and 8 R_ij R^ij = 48 m^2/R^6 for Schwarzschild; writes
                           formula_toroidal.pkl and formula_cyl.pkl, used by kretschmann.py for cross-checks (about 10 s).
  kretschmann.py           K = 8 R_ij R^ij: formula (11.4) on a toroidal grid from the mode tables (KGrid), the axis formula
                           (11.5) with the digamma series (axis_profile), the closed form on the circle (ring_exact), the
                           critical profile (K_limit) and a finite-difference evaluator at any point (K_fd).
  kretschmann_scan.py      Table 4: mass, K at the centre and on the circle for a range of k; simplest wave; critical
                           profile -> scan_l1.json (about 90 s).
  kretschmann_horizon.py   K m^4 along the outer minimal spheres of horizons.json -> horizon_K.json (about 1 minute;
                           run derive_formula.py first).
  make_kretschmann_figure.py   Figure 6 (figures/kretschmann.pdf) from scan_l1.json and horizon_K.json (about 1 minute).
  scan_l1.json, horizon_K.json  outputs of the two scripts above, as used for Table 4 and Figure 6.


==> anc/brill_l.py <==
"""
Fast evaluation of the RESCALED analytic Brill data (family (l,k) of scaled_family.py; l = 1 is brillk).

Mode functions f_n(nu) are obtained by integrating the mode equation from the ring towards the axis
(the stable direction) and normalised with the exact logarithmic series at small sigma.
The slowly convergent part of the Fourier series (a conical term at the point at infinity)
is subtracted analytically:  D = F - H = M + sum_n e_n(nu) cos(n u),   M = -w(0) sqrt(cosh nu - cos u).
"""
import numpy as np, mpmath as mp
from scipy.special import digamma
from scipy.interpolate import CubicSpline

NU_MIN, NU_MAX, DT = 1e-4, 14.0, 0.004

def s0sq(k):
    if k > 0: return (3 + k) * np.sqrt(k) / (12 * (1 - k) * np.arctanh(np.sqrt(k)))
    if k < 0: return (3 + k) * np.sqrt(-k) / (12 * (1 - k) * np.arctan(np.sqrt(-k)))
    return 0.25

def nu_of_sigma(s, k):
    R = np.sqrt(1 - k + k * s * s)
    if k == 0: return np.arctanh(s)
    if k < 0: return np.arctanh(s / R) + np.sqrt(-k) * np.arctan(np.sqrt(-k) * s / R)
    return np.arctanh(s / R) - np.sqrt(k) * np.arctanh(np.sqrt(k) * s / R)

def sigma_of_nu(nu, k):
    """vectorised Newton inversion of nu(sigma)"""
    nu = np.asarray(nu, float)
    if k == 0: return np.tanh(nu)
    s = np.tanh(nu * np.sqrt(1.0) )          # start
    s = np.clip(s, 1e-300, 1 - 1e-16)
    for _ in range(60):
        R = np.sqrt(1 - k + k * s * s)
        f = nu_of_sigma(s, k) - nu
        ds = f * (1 - s * s) / R
        s_new = np.clip(s - ds, s / 4, (1 + s) / 2 if np.ndim(s) == 0 else np.minimum((1 + s) / 2, 1 - 1e-17))
        if np.all(np.abs(s_new - s) <= 1e-15 * np.abs(s)): s = s_new; break
        s = s_new
    return s

def S_l(l, k):
    A1 = 1.0 if k == 0 else (np.arctanh(np.sqrt(k)) / np.sqrt(k) if k > 0 else np.arctan(np.sqrt(-k)) / np.sqrt(-k))
    return ((3 + k) / (12 * (1 - k)) + (l - 1) / (4.0 * l)) / A1

def w_formula(nu, s, k, l, S):
    """w_{l,k}(nu) with s = sigma_k(l nu)"""
    R2 = 1 - k + k * s * s
    Wreg = S * (1 - s * s) / R2 + (1 - s * s) * ((1 - k) ** 2 * (1 - s * s) + 4 * k * s ** 4) / (4 * s * s * R2 ** 3)
    return l * l * Wreg - 0.25 / np.sinh(nu) ** 2

def w_taylor_coeffs(l, k, order=6):
    """even Taylor coefficients of w_{l,k}(nu) at the axis, from 40-digit evaluation"""
    import scaled_family as sf
    mp.mp.dps = 40
    kk = mp.mpf(k); S = sf.S_l(l, kk)
    xs = [mp.mpf('0.015') * (j + 1) / l for j in range(order)]
    A = mp.matrix(order, order); b = mp.matrix(order, 1)
    for i, x in enumerate(xs):
        b[i] = sf.w(x, l, kk, S)
        for j in range(order): A[i, j] = x ** (2 * j)
    c = mp.lu_solve(A, b)
    mp.mp.dps = 30
    return [float(v) for v in c]

class Background:
    def __init__(self, k, l=1):
        self.k = k; self.l = l; self.S = S_l(l, k)
        nt = int(round((np.log(NU_MAX) - np.log(NU_MIN)) / DT))
        self.t = np.log(NU_MIN) + DT * np.arange(nt + 1)
        self.th = self.t[:-1] + DT / 2
        self.nu = np.exp(self.t); self.nuh = np.exp(self.th)
        if k == 0 and l == 1:
            self.wc = [0.0]; self.w = lambda x: np.zeros_like(np.asarray(x, float)); self.w0 = 0.0
            self.q = lambda x: np.zeros_like(np.asarray(x, float)); self.qp = self.q
        else:
            self.wc = w_taylor_coeffs(l, k); self.w0 = self.wc[0]
            grid = np.concatenate([[0.0], np.exp(np.log(NU_MIN) + (DT / 2) * np.arange(2 * nt + 1))])
            wv = self._w_raw(grid)
            self.wspl = CubicSpline(grid, wv)
            self.w = lambda x: self._w_raw(np.asarray(x, float))
            Q1 = self.wspl.antiderivative(1); Q2 = self.wspl.antiderivative(2)
            self.qp = lambda x: 4 * Q1(np.minimum(x, NU_MAX)); self.q = lambda x: 4 * (Q2(np.minimum(x, NU_MAX)) + Q1(NU_MAX) * np.maximum(x - NU_MAX, 0))
    def _w_raw(self, nu):
        nu = np.atleast_1d(np.asarray(nu, float)); out = np.empty_like(nu)
        small = nu < 0.06 / self.l
        x2 = nu[small] ** 2; out[small] = sum(c * x2 ** j for j, c in enumerate(self.wc))
        big = ~small
        if big.any():
            nut = self.l * nu[big]; far = nut > 16.0            # beyond nu~ = 16 the regular part (~e^{-2 nu~}) is extrapolated
            s = sigma_of_nu(np.minimum(nut, 16.0), self.k)
            R2 = 1 - self.k + self.k * s * s
            Wreg = self.S * (1 - s * s) / R2 + (1 - s * s) * ((1 - self.k) ** 2 * (1 - s * s) + 4 * self.k * s ** 4) / (4 * s * s * R2 ** 3)
            Wreg = np.where(far, Wreg * np.exp(-2 * (nut - 16.0)), Wreg)
            out[big] = self.l ** 2 * Wreg - 0.25 / np.sinh(nu[big]) ** 2
        return out

def log_series(n, sig, nu, k, S0, l=1):
    """exact f_n at small (n/l)*sigma (vectorised over n); sig = sigma_k(l nu), nu arrays of the same shape.
    f_n(nu) = sqrt(sinh(l nu)/(l sinh nu)) f~_{n/l}(l nu) with the zero-balanced 2F1 series (DLMF 15.8.10)."""
    nt = n / l
    s = np.sqrt(np.asarray(S0 + k * nt * nt, complex)); al = (1 + nt - s) / 2; be = (1 + nt + s) / 2   # complex conjugates if s is imaginary
    eps = np.where(n == 0, 1.0, 2.0)
    T = np.ones_like(sig); tot = np.zeros_like(sig)
    for j in range(60):
        tot += T * (2 * digamma(j + 1) - (digamma(al + j) + digamma(be + j)).real - 2 * np.log(sig))
        T = T * ((al + j) * (be + j)).real * sig * sig / (j + 1) ** 2
    R = np.sqrt(1 - k + k * sig * sig)
    return eps / (np.sqrt(2) * np.pi) * np.sqrt(sig * R / (l * np.sinh(nu))) * (1 - sig * sig) ** (nt / 2) * tot

def mode_table(bg, N):
    """f_n and df_n/dnu on the grid bg.nu for n = 0..N-1"""
    k = bg.k; l = bg.l; nu = bg.nu; nuh = bg.nuh; nt = len(nu)
    n = np.arange(N, dtype=float)
    w_i = bg.w(nu); w_h = bg.w(nuh)
    nus = np.minimum(NU_MAX, 45.0 / np.maximum(n, 1e-9))
    F = np.zeros((N, nt)); G = np.zeros((N, nt))            # f and f_t
    f = np.zeros(N); g = np.zeros(N); active = np.zeros(N, bool)
    def rhs(x, wv, f, g):
        return g, (1 - x / np.tanh(x)) * g - x * x * (0.25 - n * n + wv) * f
    for i in range(nt - 1, -1, -1):
        new = (~active) & (nu[i] <= nus)
        if new.any():
            x = nu[i]; rad = n[new] ** 2 - 0.25 / np.sinh(x) ** 2 - w_i[i]
            ld = -np.where(n[new] == 0, 0.0, np.sqrt(np.maximum(rad, 0.0))) - 0.5 / np.tanh(x)   # n = 0 decays exactly as e^{-nu/2}
            f[new] = 1.0; g[new] = x * ld; active |= new
        F[:, i] = f; G[:, i] = g
        if i == 0: break
        h = -DT
        k1 = rhs(nu[i], w_i[i], f, g)
        k2 = rhs(nuh[i - 1], w_h[i - 1], f + h / 2 * k1[0], g + h / 2 * k1[1])
        k3 = rhs(nuh[i - 1], w_h[i - 1], f + h / 2 * k2[0], g + h / 2 * k2[1])
        k4 = rhs(nu[i - 1], w_i[i - 1], f + h * k3[0], g + h * k3[1])
        f = np.where(active, f + h / 6 * (k1[0] + 2 * k2[0] + 2 * k3[0] + k4[0]), 0.0)
        g = np.where(active, g + h / 6 * (k1[1] + 2 * k2[1] + 2 * k3[1] + k4[1]), 0.0)
        big = np.abs(f) > 1e200                                  # rescale to avoid overflow
        if big.any():
            sc = 1e-200; f[big] *= sc; g[big] *= sc; F[big, i:] *= sc; G[big, i:] *= sc
    # normalisation with the exact series at n*sigma ~ 0.5
    target = np.minimum(0.3, 0.5 / np.maximum(n, 1.0)) / l
    idx = np.clip(np.searchsorted(nu, target), 1, nt - 1)
    x = nu[idx]; sg = sigma_of_nu(l * x, k)
    exact = log_series(n, sg, x, k, bg.S, l)
    fac = exact / F[np.arange(N), idx]
    F *= fac[:, None]; G *= fac[:, None]
    return F, G / nu[None, :]

class Solution:
    def __init__(self, k, N=1200, ref=None, l=1):
        self.k = k; self.l = l; self.N = N
        self.bg = Background(k, l)
        self.F, self.Fp = mode_table(self.bg, N)
        if ref is None:
            bg0 = Background(0.0); ref = mode_table(bg0, N)
        self.ref = ref
        nu = self.bg.nu; w0 = self.bg.w0
        # conical model  M = -w0 sqrt(cosh nu - cos u) = sum m_n cos(n u)
        L = 1 << 15; u = 2 * np.pi * np.arange(L) / L
        Mn = np.empty((N, len(nu)))
        for i0 in range(0, len(nu), 256):
            ch = np.cosh(nu[i0:i0 + 256])[:, None]
            c = np.fft.rfft(-w0 * np.sqrt(ch - np.cos(u)[None, :]), axis=1).real / L
            c[:, 1:] *= 2; Mn[:, i0:i0 + 256] = c[:, :N].T
        Mnp = -(w0 / 2) * np.sinh(nu)[None, :] * ref[0]
        self.E = self.F - ref[0] - Mn; self.Ep = self.Fp - ref[1] - Mnp
        self.d0 = (self.F - ref[0])[:, 0]                    # d_n at nu = NU_MIN
        self.n = np.arange(N, dtype=float)
    def modes_at(self, nu):
        """e_n(nu) by cubic Hermite interpolation in nu"""
        g = self.bg.nu
        if nu <= g[0]: return self.E[:, 0]
        if nu >= g[-1]: return self.E[:, -1] * 0.0
        i = np.searchsorted(g, nu) - 1; h = g[i + 1] - g[i]; x = (nu - g[i]) / h
        h00 = (1 + 2 * x) * (1 - x) ** 2; h10 = x * (1 - x) ** 2; h01 = x * x * (3 - 2 * x); h11 = x * x * (x - 1)
        return h00 * self.E[:, i] + h10 * h * self.Ep[:, i] + h01 * self.E[:, i + 1] + h11 * h * self.Ep[:, i + 1]
    def Phi_tor(self, nu, u):
        e = self.modes_at(nu); C = np.sqrt(np.cosh(nu) - np.cos(u))
        D = -self.bg.w0 * C + np.dot(e, np.cos(self.n * u))
        return 1 + C * D
    def Phi(self, rho, z):
        d1 = np.hypot(rho + 1, z); d2 = np.hypot(rho - 1, z)
        nu = np.log(d1 / d2); u = np.arccos(np.clip((rho * rho + z * z - 1) / (d1 * d2), -1, 1))
        return self.Phi_tor(nu, u)
    def q(self, rho, z):
        d1 = np.hypot(rho + 1, z); d2 = np.hypot(rho - 1, z)
        return float(self.bg.q(np.log(d1 / d2)))
    def mass(self):
        # l = 2 sqrt2 sum d_n(0);  tail beyond N from the model coefficients m_n(0) = 4 sqrt2 w0 / (pi (4n^2-1))
        n = np.arange(self.N, 400000)
        tail = np.sum(4 * np.sqrt(2) * self.bg.w0 / (np.pi * (4.0 * n * n - 1)))
        return 2 * np.sqrt(2) * (np.sum(self.d0) + tail)

if __name__ == "__main__":
    import time, scaled_family as sf
    ref = mode_table(Background(0.0), 1200)
    for l, k in ((2, 0.0), (2, 0.5), (3, -1.0)):
        t0 = time.time(); S = Solution(k, N=1200, ref=ref, l=l); print(f"\n=== l={l} k={k}: build time", round(time.time() - t0, 1), "s")
        mp.mp.dps = 30; kk = mp.mpf(k); SS = sf.S_l(l, kk)
        print("w0", S.bg.w0, " q(nu=12)", float(S.bg.q(12.0)), " (mp:", mp.nstr(sf.q(mp.mpf(12), l, kk), 10), ")")
        print("mode check  n, nu, table f_n, exact f_n")
        for n, x in ((0, 0.5), (1, 2.0), (3, 0.05), (10, 0.3), (10, 1.5), (100, 0.01), (100, 0.1), (600, 0.02)):
            i = np.searchsorted(S.bg.nu, x); xx = S.bg.nu[i]
            print(f"   {n:4d} {xx:8.5f} {S.F[n, i]: .12e} {float(sf.f_n(n, mp.mpf(xx), l, kk, SS)): .12e}")
        print("mass: fast", S.mass(), " series", mp.nstr(sf.mass(l, kk), 12))
        for rho, z in ((0.4, 0.3), (1.3, 0.5), (0.9, -0.25), (2.5, 1.0), (1e-3, 2.0), (1e-3, 0.5)):
            ex = float(sf.Phi(mp.mpf(rho), mp.mpf(z), l, kk, N=60)[0]) if 0.1 < rho < 5 else float('nan')
            print(f"   Phi({rho},{z}) fast = {S.Phi(rho, z):.10f}   mp series = {ex:.10f}")
        for r in (10.0, 20.0, 40.0):
            print(f"   far field (Phi-1)*2r at r={r}: equator {(S.Phi(r, 0.0) - 1) * 2 * r:.6f}, 45deg {(S.Phi(r/np.sqrt(2), r/np.sqrt(2)) - 1) * 2 * r:.6f}, axis {(S.Phi(1e-3, r) - 1) * 2 * r:.6f}")
        # positivity scan
        rr = np.exp(np.linspace(np.log(0.02), np.log(30), 120)); th = np.linspace(0.02, np.pi / 2, 60)
        vals = np.array([[S.Phi(r * np.sin(t), r * np.cos(t)) for t in th] for r in rr])
        print(f"   min Phi on the grid = {vals.min():.6f} at r={rr[np.unravel_index(vals.argmin(), vals.shape)[0]]:.3f};  max Phi = {vals.max():.6f}")


==> anc/brillk.py <==
"""
Fast evaluation of the analytic Brill data (deformation parameter k < k_c, ring radius a = 1).

Mode functions f_n(nu) are obtained by integrating the mode equation from the ring towards the axis
(the stable direction) and normalised with the exact logarithmic series at small sigma.
The slowly convergent part of the Fourier series (a conical term at the point at infinity)
is subtracted analytically:  D = F - H = M + sum_n e_n(nu) cos(n u),   M = -w(0) sqrt(cosh nu - cos u).
"""
import numpy as np, mpmath as mp
from scipy.special import digamma
from scipy.interpolate import CubicSpline

NU_MIN, NU_MAX, DT = 1e-4, 14.0, 0.004

def s0sq(k):
    if k > 0: return (3 + k) * np.sqrt(k) / (12 * (1 - k) * np.arctanh(np.sqrt(k)))
    if k < 0: return (3 + k) * np.sqrt(-k) / (12 * (1 - k) * np.arctan(np.sqrt(-k)))
    return 0.25

def nu_of_sigma(s, k):
    R = np.sqrt(1 - k + k * s * s)
    if k == 0: return np.arctanh(s)
    if k < 0: return np.arctanh(s / R) + np.sqrt(-k) * np.arctan(np.sqrt(-k) * s / R)
    return np.arctanh(s / R) - np.sqrt(k) * np.arctanh(np.sqrt(k) * s / R)

def sigma_of_nu(nu, k):
    """vectorised Newton inversion of nu(sigma)"""
    nu = np.asarray(nu, float)
    if k == 0: return np.tanh(nu)
    s = np.tanh(nu * np.sqrt(1.0) )          # start
    s = np.clip(s, 1e-300, 1 - 1e-16)
    for _ in range(60):
        R = np.sqrt(1 - k + k * s * s)
        f = nu_of_sigma(s, k) - nu
        ds = f * (1 - s * s) / R
        s_new = np.clip(s - ds, s / 4, (1 + s) / 2 if np.ndim(s) == 0 else np.minimum((1 + s) / 2, 1 - 1e-17))
        if np.all(np.abs(s_new - s) <= 1e-15 * np.abs(s)): s = s_new; break
        s = s_new
    return s

def w_formula(nu, s, k):
    R2 = 1 - k + k * s * s
    return s0sq(k) * (1 - s * s) / R2 + (1 - s * s) * ((1 - k) ** 2 * (1 - s * s) + 4 * k * s ** 4) / (4 * s * s * R2 ** 3) \
           - 0.25 / np.sinh(nu) ** 2

def w_taylor_coeffs(k, order=6):
    """even Taylor coefficients of w(nu) at the axis, from 30-digit evaluation"""
    import natanzon_brill as nb
    mp.mp.dps = 40
    kk = mp.mpf(k)
    xs = [mp.mpf('0.015') * (j + 1) for j in range(order)]
    A = mp.matrix(order, order); b = mp.matrix(order, 1)
    for i, x in enumerate(xs):
        sg = mp.findroot(lambda t: nb.nu_of(t, kk) - x, x / mp.sqrt(1 - kk))
        b[i] = nb.w(sg, kk)
        for j in range(order): A[i, j] = x ** (2 * j)
    c = mp.lu_solve(A, b)
    return [float(v) for v in c]

class Background:
    def __init__(self, k):
        self.k = k; self.s0sq = s0sq(k)
        nt = int(round((np.log(NU_MAX) - np.log(NU_MIN)) / DT))
        self.t = np.log(NU_MIN) + DT * np.arange(nt + 1)
        self.th = self.t[:-1] + DT / 2
        self.nu = np.exp(self.t); self.nuh = np.exp(self.th)
        if k == 0:
            self.wc = [0.0]; self.w = lambda x: np.zeros_like(np.asarray(x, float)); self.w0 = 0.0
            self.q = lambda x: np.zeros_like(np.asarray(x, float)); self.qp = self.q
        else:
            self.wc = w_taylor_coeffs(k); self.w0 = self.wc[0]
            grid = np.concatenate([[0.0], np.exp(np.log(NU_MIN) + (DT / 2) * np.arange(2 * nt + 1))])
            wv = self._w_raw(grid)
            self.wspl = CubicSpline(grid, wv)
            self.w = lambda x: self._w_raw(np.asarray(x, float))
            Q1 = self.wspl.antiderivative(1); Q2 = self.wspl.antiderivative(2)
            self.qp = lambda x: 4 * Q1(np.minimum(x, NU_MAX)); self.q = lambda x: 4 * (Q2(np.minimum(x, NU_MAX)) + Q1(NU_MAX) * np.maximum(x - NU_MAX, 0))
    def _w_raw(self, nu):
        nu = np.atleast_1d(np.asarray(nu, float)); out = np.empty_like(nu)
        small = nu < 0.06
        x2 = nu[small] ** 2; out[small] = sum(c * x2 ** j for j, c in enumerate(self.wc))
        big = ~small
        if big.any():
            s = sigma_of_nu(nu[big], self.k); out[big] = w_formula(nu[big], s, self.k)
        return out

def log_series(n, sig, nu, k, S0):
    """exact f_n at small n*sigma (vectorised over n; sig, nu arrays of the same shape)"""
    s = np.sqrt(np.asarray(S0 + k * n * n, complex)); al = (1 + n - s) / 2; be = (1 + n + s) / 2   # complex conjugates if s is imaginary
    eps = np.where(n == 0, 1.0, 2.0)
    T = np.ones_like(sig); tot = np.zeros_like(sig)
    for j in range(60):
        tot += T * (2 * digamma(j + 1) - (digamma(al + j) + digamma(be + j)).real - 2 * np.log(sig))
        T = T * ((al + j) * (be + j)).real * sig * sig / (j + 1) ** 2
    R = np.sqrt(1 - k + k * sig * sig)
    return eps / (np.sqrt(2) * np.pi) * np.sqrt(sig * R / np.sinh(nu)) * (1 - sig * sig) ** (n / 2) * tot

def mode_table(bg, N):
    """f_n and df_n/dnu on the grid bg.nu for n = 0..N-1"""
    k = bg.k; nu = bg.nu; nuh = bg.nuh; nt = len(nu)
    n = np.arange(N, dtype=float)
    w_i = bg.w(nu); w_h = bg.w(nuh)
    nus = np.minimum(NU_MAX, 45.0 / np.maximum(n, 1e-9))
    F = np.zeros((N, nt)); G = np.zeros((N, nt))            # f and f_t
    f = np.zeros(N); g = np.zeros(N); active = np.zeros(N, bool)
    def rhs(x, wv, f, g):
        return g, (1 - x / np.tanh(x)) * g - x * x * (0.25 - n * n + wv) * f
    for i in range(nt - 1, -1, -1):
        new = (~active) & (nu[i] <= nus)
        if new.any():
            x = nu[i]; rad = n[new] ** 2 - 0.25 / np.sinh(x) ** 2 - w_i[i]
            ld = -np.where(n[new] == 0, 0.0, np.sqrt(np.maximum(rad, 0.0))) - 0.5 / np.tanh(x)   # n = 0 decays exactly as e^{-nu/2}
            f[new] = 1.0; g[new] = x * ld; active |= new
        F[:, i] = f; G[:, i] = g
        if i == 0: break
        h = -DT
        k1 = rhs(nu[i], w_i[i], f, g)
        k2 = rhs(nuh[i - 1], w_h[i - 1], f + h / 2 * k1[0], g + h / 2 * k1[1])
        k3 = rhs(nuh[i - 1], w_h[i - 1], f + h / 2 * k2[0], g + h / 2 * k2[1])
        k4 = rhs(nu[i - 1], w_i[i - 1], f + h * k3[0], g + h * k3[1])
        f = np.where(active, f + h / 6 * (k1[0] + 2 * k2[0] + 2 * k3[0] + k4[0]), 0.0)
        g = np.where(active, g + h / 6 * (k1[1] + 2 * k2[1] + 2 * k3[1] + k4[1]), 0.0)
        big = np.abs(f) > 1e200                                  # rescale to avoid overflow
        if big.any():
            sc = 1e-200; f[big] *= sc; g[big] *= sc; F[big, i:] *= sc; G[big, i:] *= sc
    # normalisation with the exact series at n*sigma ~ 0.5
    target = np.minimum(0.3, 0.5 / np.maximum(n, 1.0))
    idx = np.clip(np.searchsorted(nu, target), 1, nt - 1)
    x = nu[idx]; sg = sigma_of_nu(x, k)
    exact = log_series(n, sg, x, k, bg.s0sq)
    fac = exact / F[np.arange(N), idx]
    F *= fac[:, None]; G *= fac[:, None]
    return F, G / nu[None, :]

class Solution:
    def __init__(self, k, N=1200, ref=None):
        self.k = k; self.N = N
        self.bg = Background(k)
        self.F, self.Fp = mode_table(self.bg, N)
        if ref is None:
            bg0 = Background(0.0); ref = mode_table(bg0, N)
        self.ref = ref
        nu = self.bg.nu; w0 = self.bg.w0
        # conical model  M = -w0 sqrt(cosh nu - cos u) = sum m_n cos(n u)
        L = 1 << 15; u = 2 * np.pi * np.arange(L) / L
        Mn = np.empty((N, len(nu)))
        for i0 in range(0, len(nu), 256):
            ch = np.cosh(nu[i0:i0 + 256])[:, None]
            c = np.fft.rfft(-w0 * np.sqrt(ch - np.cos(u)[None, :]), axis=1).real / L
            c[:, 1:] *= 2; Mn[:, i0:i0 + 256] = c[:, :N].T
        Mnp = -(w0 / 2) * np.sinh(nu)[None, :] * ref[0]
        self.E = self.F - ref[0] - Mn; self.Ep = self.Fp - ref[1] - Mnp
        self.d0 = (self.F - ref[0])[:, 0]                    # d_n at nu = NU_MIN
        self.n = np.arange(N, dtype=float)
    def modes_at(self, nu):
        """e_n(nu) by cubic Hermite interpolation in nu"""
        g = self.bg.nu
        if nu <= g[0]: return self.E[:, 0]
        if nu >= g[-1]: return self.E[:, -1] * 0.0
        i = np.searchsorted(g, nu) - 1; h = g[i + 1] - g[i]; x = (nu - g[i]) / h
        h00 = (1 + 2 * x) * (1 - x) ** 2; h10 = x * (1 - x) ** 2; h01 = x * x * (3 - 2 * x); h11 = x * x * (x - 1)
        return h00 * self.E[:, i] + h10 * h * self.Ep[:, i] + h01 * self.E[:, i + 1] + h11 * h * self.Ep[:, i + 1]
    def Phi_tor(self, nu, u):
        e = self.modes_at(nu); C = np.sqrt(np.cosh(nu) - np.cos(u))
        D = -self.bg.w0 * C + np.dot(e, np.cos(self.n * u))
        return 1 + C * D
    def Phi(self, rho, z):
        d1 = np.hypot(rho + 1, z); d2 = np.hypot(rho - 1, z)
        nu = np.log(d1 / d2); u = np.arccos(np.clip((rho * rho + z * z - 1) / (d1 * d2), -1, 1))
        return self.Phi_tor(nu, u)
    def q(self, rho, z):
        d1 = np.hypot(rho + 1, z); d2 = np.hypot(rho - 1, z)
        return float(self.bg.q(np.log(d1 / d2)))
    def mass(self):
        # m = 2 sqrt2 sum d_n(0);  tail beyond N from the model coefficients m_n(0) = 4 sqrt2 w0 / (pi (4n^2-1))
        n = np.arange(self.N, 400000)
        tail = np.sum(4 * np.sqrt(2) * self.bg.w0 / (np.pi * (4.0 * n * n - 1)))
        return 2 * np.sqrt(2) * (np.sum(self.d0) + tail)

if __name__ == "__main__":
    import time, natanzon_brill as nb
    t0 = time.time(); S = Solution(0.3, N=1200); print("build time", round(time.time() - t0, 1), "s")
    mp.mp.dps = 30; kk = mp.mpf('0.3')
    print("w0", S.bg.w0, " q(ring)", float(S.bg.q(NU_MAX)), "(mp: -0.3575426)")
    print("mode check  n, nu, table f_n, exact f_n")
    for n, x in ((0, 0.5), (1, 2.0), (3, 0.05), (10, 0.3), (10, 1.5), (100, 0.01), (100, 0.1), (600, 0.02)):
        i = np.searchsorted(S.bg.nu, x); xx = S.bg.nu[i]
        sg = mp.findroot(lambda t: nb.nu_of(t, kk) - xx, float(sigma_of_nu(xx, 0.3)))
        print(f"   {n:4d} {xx:8.5f} {S.F[n, i]: .12e} {float(nb.f_n(n, sg, kk)): .12e}")
    print("mass: fast", S.mass(), " series", float(nb.mass(kk)))
    for rho, z in ((0.4, 0.3), (1.3, 0.5), (0.9, -0.25), (2.5, 1.0), (1e-3, 2.0), (1e-3, 0.5), (12.0, 16.0)):
        ex = float(nb.Phi(mp.mpf(rho), mp.mpf(z), kk, N=60)[0]) if rho > 0.1 and rho < 5 else float('nan')
        print(f"   Phi({rho},{z}) fast = {S.Phi(rho, z):.10f}   mp series = {ex:.10f}")
    r = 20.0; print("far field (Phi-1)2r at r=20:", (S.Phi(12.0, 16.0) - 1) * 40, "(mp earlier: 0.11718077)")


==> anc/check_energy.py <==
import sys; sys.argv=["x"]
import mpmath as mp, numpy as np
import natanzon_brill as nb
mp.mp.dps=25
for k in ('0.3','-1','0.78'):
    k=mp.mpf(k); S=nb.s0sq(k)
    f=lambda s: mp.sqrt(s*nb.R(s,k)/mp.sinh(nb.nu_of(s,k)))
    def integrand(s):
        fp=mp.diff(f,s)*(1-s*s)/nb.R(s,k)           # df/dnu
        return (fp**2-(mp.mpf(1)/4+nb.w(s,k))*f(s)**2)*mp.sinh(nb.nu_of(s,k))*nb.R(s,k)/(1-s*s)
    I=mp.quad(integrand,[mp.mpf('1e-8'),0.2,0.6,0.9,0.99,1-mp.mpf('1e-9')])
    print(f"k={mp.nstr(k,3)}: bulk integral = {mp.nstr(I,10)}   expected -S/2 = {mp.nstr(-S/2,10)}   => E[h]/(2 pi^2 a) = {mp.nstr(2*I+1,10)} vs 1-S = {mp.nstr(1-S,10)}")


==> anc/check_identities.py <==
import sys; sys.argv=["x"]
import mpmath as mp
import natanzon_brill as nb
mp.mp.dps=45
half=mp.mpf(1)/2
# 1. k_c
kc=mp.findroot(lambda k: nb.s0sq(k)-1,(mp.mpf('0.7'),mp.mpf('0.9')),solver='anderson',tol=mp.mpf(10)**(-40))
print("k_c =",mp.nstr(kc,25),"  (paper: 0.80480167722084357844)")
# 2. mode equation, q''/4=w, auxiliary identity at the stated points
worst=0; worstq=0; worsta=0
for k in ('0.3','-1','0.78','-10'):
    k=mp.mpf(k); S=nb.s0sq(k)
    Sfun=lambda s:(1-s*s)/nb.R(s,k)
    for sg in ('0.1','0.4','0.8'):
        sg=mp.mpf(sg)
        for n in (0,1,3):
            f=lambda s:nb.f_n(n,s,k); d1=lambda s:Sfun(s)*mp.diff(f,s)
            res=Sfun(sg)*mp.diff(d1,sg)+mp.coth(nb.nu_of(sg,k))*d1(sg)+(mp.mpf(1)/4-n*n+nb.w(sg,k))*f(sg)
            worst=max(worst,abs(res))
        dq=mp.diff(lambda t:nb.qprime(t,k),sg)*Sfun(sg); worstq=max(worstq,abs(dq/4-nb.w(sg,k)))
        h=lambda s:mp.sqrt(s*nb.R(s,k)/mp.sinh(nb.nu_of(s,k))); d1=lambda s:Sfun(s)*mp.diff(h,s)
        res=Sfun(sg)*mp.diff(d1,sg)+mp.coth(nb.nu_of(sg,k))*d1(sg)+(mp.mpf(1)/4+nb.w(sg,k))*h(sg)-(S-1)*(1-sg*sg)/nb.R(sg,k)**2*h(sg)
        worsta=max(worsta,abs(res))
print("max |mode residual| =",mp.nstr(worst,3)," max |q''/4-w| =",mp.nstr(worstq,3)," max |aux identity residual| =",mp.nstr(worsta,3))
# 3. tail: n^2 T_n -> w0/2 with O(n^-2) correction (no n^-1 term)
def T(n,k):
    al,be=nb.ab(n,k); return mp.re(mp.psi(0,n+half)-(mp.psi(0,al)+mp.psi(0,be))/2+mp.log((1-k)/4)/2)
def w0(k): S=nb.s0sq(k); return (k*k-6*k-3+12*(1-k)*S)/(12*(1-k)**2)
for k in ('0.3','-1','0.78'):
    k=mp.mpf(k)
    print("k=",mp.nstr(k,3)," n^2*(n^2 T_n - w0/2):",[mp.nstr(n*n*(n*n*T(n,k)-w0(k)/2),8) for n in (100,1000,10000)])
# 4. mass pole
import massprec
for k in (0.80,0.804,0.8047):
    S=float(nb.s0sq(mp.mpf(k))); m=massprec.mass(k,1_000_000)[0]
    print(f"k={k}: m={m:.6f}  8/(pi(1-S))={8/(mp.pi*(1-S))}  difference={m-float(8/(mp.pi*(1-S))):.5f}")
dS=mp.diff(nb.s0sq,kc); print("S'(k_c) =",mp.nstr(dS,10)," residue 8/(pi S') =",mp.nstr(8/(mp.pi*dS),10))
# 5. q1 = -tanh^2(nu)
for nu in ('0.3','1','2.5'):
    nu=mp.mpf(nu); k=mp.mpf('1e-6'); s=nb.sigma_of(nu,k)
    print("nu",nu," q/k =",mp.nstr(nb.q_of(s,k)/k,10)," -tanh^2 =",mp.nstr(-mp.tanh(nu)**2,10))


==> anc/check_q_closed_form.py <==
"""Closed form of the free function q in terms of elementary functions and the dilogarithm.

Torus label chi >= 0:   tanh(theta) = kappa tanh(chi),  kappa = sqrt(k),   nu = chi - kappa*theta,
                        sigma = R tanh(chi),  R = sqrt(1-k) cosh(theta),  1 - sigma^2 = cosh(theta)^2 / cosh(chi)^2.

 q = log[ sinh(nu) / ((1-k) tanh chi) ] - (8/3) log cosh(theta) + (2(3-k)/(3(1-k))) log( cosh(theta)/cosh(chi) )
     - 2 S theta^2 + (4S/kappa) J(chi),
 J = chi artanh(kappa) + (1/4)[ Li2(-lam e^{-2chi}) - Li2(-lam) - Li2(-e^{-2chi}/lam) + Li2(-1/lam) ],  lam = (1-kappa)/(1+kappa).
For k < 0 the same formula holds with kappa = i sqrt(|k|) and is real.
"""
import sys; sys.argv = [sys.argv[0]]
import mpmath as mp
import natanzon_brill as nb, massprec
mp.mp.dps = 30

def q_closed(chi, k):
    k = mp.mpf(k); chi = mp.mpf(chi)
    if k == 0: return mp.mpf(0)
    S = massprec.S_of_k(k); kap = mp.sqrt(mp.mpc(k))
    th = mp.atanh(kap * mp.tanh(chi)); nu = chi - kap * th
    lam = (1 - kap) / (1 + kap); e = mp.exp(-2 * chi)
    J = chi * mp.atanh(kap) + (mp.polylog(2, -lam * e) - mp.polylog(2, -lam) - mp.polylog(2, -e / lam) + mp.polylog(2, -1 / lam)) / 4
    q = (mp.log(mp.sinh(nu) / ((1 - k) * mp.tanh(chi))) - mp.mpf(8) / 3 * mp.log(mp.cosh(th))
         + 2 * (3 - k) / (3 * (1 - k)) * mp.log(mp.cosh(th) / mp.cosh(chi)) - 2 * S * th**2 + 4 * S / kap * J)
    return q

def q_sigma(sig, k):
    """the same closed form written with sigma as the torus label, as printed in the paper (eq. qclosed)"""
    k = mp.mpf(k); sig = mp.mpf(sig); S = massprec.S_of_k(k); b = mp.sqrt(mp.mpc(k)); R = mp.sqrt(1 - k + k * sig**2)
    chi = mp.atanh(sig / R); B = mp.atanh(b * sig / R); c = (1 - b) / (1 + b); nu = chi - b * B
    L = mp.polylog(2, -c * mp.exp(-2 * chi)) - mp.polylog(2, -c) - mp.polylog(2, -mp.exp(-2 * chi) / c) + mp.polylog(2, -1 / c)
    return (mp.log(mp.sinh(nu) / (mp.sqrt(1 - k) * sig)) - mp.mpf(5) / 6 * mp.log(R**2 / (1 - k))
            + (3 - k) / (3 * (1 - k)) * mp.log(1 - sig**2) + S / b * (4 * chi * mp.atanh(b) + L) - 2 * S * B**2)

def q_infinity(k):
    k = mp.mpf(k); S = massprec.S_of_k(k); kap = mp.sqrt(mp.mpc(k)); t = mp.atanh(kap); lam = (1 - kap) / (1 + kap)
    return (-kap * t + (3 + k) / (3 * (1 - k)) * mp.log(2) - 2 / (3 * (1 - k)) * mp.log(1 - k)
            - 2 * S * t**2 + S / kap * (mp.polylog(2, -1 / lam) - mp.polylog(2, -lam)))

def q_minus3(sig):
    """elementary member k = -3 (S = 0)"""
    sig = mp.mpf(sig); r = mp.sqrt(4 - 3 * sig**2)
    nu = mp.atanh(sig / r) + mp.sqrt(3) * mp.atan(mp.sqrt(3) * sig / r)
    return mp.log(mp.sinh(nu) / (2 * sig)) - mp.mpf(5) / 6 * mp.log((4 - 3 * sig**2) / 4) + mp.log(1 - sig**2) / 2

if __name__ == "__main__":
    for k in ('0.3', '0.78', '-1', '-10'):
        kk = mp.mpf(k); kap = mp.sqrt(mp.mpc(kk))
        for chi in ('0.05', '0.7', '2.5'):
            c = mp.mpf(chi); th = mp.atanh(kap * mp.tanh(c)); sig = mp.re(mp.sqrt(1 - kk) * mp.cosh(th) * mp.tanh(c))
            qc = q_closed(c, kk); qn = nb.q_of(sig, kk)
            print(f"k={k:>5} chi={chi:>4} sigma={mp.nstr(sig,8):>11}: closed form = {mp.nstr(mp.re(qc),15)}  (imag {mp.nstr(mp.im(qc),2)})   quadrature = {mp.nstr(qn,15)}   diff = {mp.nstr(mp.re(qc)-qn,3)}")
        print(f"      q_infinity: closed form = {mp.nstr(mp.re(q_infinity(kk)),15)} (imag {mp.nstr(mp.im(q_infinity(kk)),2)})   quadrature = {mp.nstr(nb.q_of(1-mp.mpf('1e-12'),kk),12)}")
    print("k = -3, elementary formula minus quadrature:", [mp.nstr(q_minus3(sg) - nb.q_of(mp.mpf(sg), mp.mpf(-3)), 3) for sg in ('0.1', '0.5', '0.9')])
    print("   q_infinity(-3) =", mp.nstr(mp.re(q_infinity(-3)), 15), "  pi/sqrt(3) - log(2)/3 =", mp.nstr(mp.pi / mp.sqrt(3) - mp.log(2) / 3, 15), "  m/a =", mp.nstr(massprec.mass_mp(-3), 10))
    worst = max(abs(mp.re(q_sigma(sg, k)) - nb.q_of(mp.mpf(sg), mp.mpf(k))) for k in ('-50', '-3', '-1', '0.1', '0.7', '0.8', '0.95') for sg in ('0.1', '0.5', '0.9'))
    print("printed formula (sigma label) minus quadrature, max over k = -50..0.95, sigma = 0.1, 0.5, 0.9:", mp.nstr(worst, 3))


==> anc/check_small_amplitude.py <==
import sympy as sp
x=sp.symbols('x',positive=True)
# ---- Section 7: first-order problem
u0=(x**2+sp.Rational(1,3))/(1+x**2)**2
u2=(1+sp.Rational(5,3)*x**2)/(x**2*(1+x**2)**2)-sp.atan(x)/x**3
v0=(-2*x**4+12*x**2-2)/(1+x**2)**4
v2=-16*x**2/(1+x**2)**4
print("radial Poisson l=0 residual:",sp.simplify(sp.diff(u0,x,2)+2*sp.diff(u0,x)/x+v0))
print("radial Poisson l=2 residual:",sp.simplify(sp.diff(u2,x,2)+2*sp.diff(u2,x)/x-6*u2/x**2+v2))
print("u0(0) =",u0.subs(x,0),"  u2 series:",sp.series(u2,x,0,5))
print("u2 at infinity:",sp.series(u2,x,sp.oo,5))
# v0, v2 from q1 = -4 rho^2/(r^2+1)^2  (a=1):  V1 = (q_rhorho+q_zz)/4
rho,z,th,r=sp.symbols('rho z theta r',positive=True)
q1=-4*rho**2/(rho**2+z**2+1)**2
V1=(sp.diff(q1,rho,2)+sp.diff(q1,z,2))/4
V1p=sp.simplify(V1.subs({rho:r*sp.sin(th),z:r*sp.cos(th)}))
P2=(3*sp.cos(th)**2-1)/2
print("V1 - (v0+v2 P2):",sp.simplify(V1p-(v0+v2*P2).subs(x,r)))
# c2
c2=2*sp.integrate(x**2*(u0*v0),(x,0,sp.oo))
import mpmath as mp
f=sp.lambdify(x,x**2*(u0*v0+u2*v2/5),'mpmath')
num=2*mp.quad(f,[0,1,10,mp.inf])
print("c2 numeric =",num," pi/10 =",mp.pi/10)
poly=4-21*x**2-21*x**4+85*x**6-15*x**8
I2=sp.Rational(4,15)*sp.integrate(poly/(1+x**2)**6,(x,0,sp.oo))
print("rational integral =",sp.simplify(I2), " = pi/10 ?",sp.simplify(I2-sp.pi/10))
# S expansion
k=sp.symbols('k',positive=True)
S=(3+k)*sp.sqrt(k)/(12*(1-k)*sp.atanh(sp.sqrt(k)))
print("S series:",sp.series(S,k,0,3))


==> anc/check_tail.py <==
"""Large-n expansion of T_n = psi(n+1/2) - [psi(alpha_n)+psi(beta_n)]/2 + (1/2) log((1-k)/4).
Only symmetric functions of alpha_n, beta_n enter:  alpha+beta = n+1,  alpha*beta = Delta/4,
Delta = (1-k) n^2 + 2n + 1 - S."""
import sympy as sp
e,k,S=sp.symbols('epsilon k S')
n=1/e
Delta=(1-k)*n**2+2*n+1-S
p1=n+1; p2=Delta/4                       # alpha+beta, alpha*beta
s1=p1/p2                                 # 1/alpha + 1/beta
s2=(p1**2-2*p2)/p2**2                    # 1/alpha^2 + 1/beta^2
s4=((p1**2-2*p2)**2-2*p2**2)/p2**4       # 1/alpha^4 + 1/beta^4
x=n+sp.Rational(1,2)
# psi(x) = log x - 1/(2x) - 1/(12 x^2) + 1/(120 x^4) + O(x^-6)
logpart=sp.log(1+e/2)-sp.Rational(1,2)*sp.log(1+2*e/(1-k)+(1-S)*e**2/(1-k))   # log(n+1/2) - (1/2)log(Delta/(1-k))
T=logpart-1/(2*x)-1/(12*x**2)+1/(120*x**4)+s1/4+s2/24-s4/240
ser=sp.series(T,e,0,6).removeO()
c=[sp.factor(sp.simplify(ser.coeff(e,j))) for j in range(6)]
for j,cj in enumerate(c): print(f"n^-{j}:",cj)
w0=(k**2-6*k-3+12*(1-k)*S)/(12*(1-k)**2)
print("n^-2 coefficient minus w(0)/2:",sp.simplify(c[2]-w0/2))


==> anc/check_trapped_theorem.py <==
#!/usr/bin/env python3
"""Numerical checks of the analytic trapped-surface theorem (blow-up profile at k_c).

 1. zero mode: f_0 = A_k h-factor * 2F1(alpha_0, 1-alpha_0; 1; 1-sigma^2),  A_k = 1/(sqrt2 sin(pi alpha_0)),
    and |2F1 - 1| <= alpha_0 (1-sigma^2)/sigma^2
 2. modes n >= 1: positivity and the comparison bound f_n <= (2 sqrt2/pi) Q_{mu_n-1/2}(cosh nu), mu_n^2 = n^2 - sup w
 3. Phi/A_k -> h_k away from the axis as k -> k_c, with Phi - A_k h_k bounded
 4. limiting geometry: d log(area of torus nu=const)/d nu = T(sigma), its first zero sigma_*, and the
    sign function of coordinate spheres
 5. the exact data: tori nu = const and spheres r = const that are outer trapped for k close to k_c
Run time about two minutes; with the option --thresholds (about ten more minutes) also
 6. the smallest k with an outer trapped coordinate sphere / torus, and the inner branch of minimal spheres."""
import sys, numpy as np, mpmath as mp
import natanzon_brill as nb, brillk
mp.mp.dps = 25
kc = nb.k_crit(); half = mp.mpf(1) / 2

def alpha0(k): return (1 - mp.sqrt(nb.s0sq(k))) / 2
def A_of(k): return 1 / (mp.sqrt(2) * mp.sin(mp.pi * alpha0(k)))
def Fh(s, k): return mp.sqrt(s * nb.R(s, k) / mp.sinh(nb.nu_of(s, k)))
def Qleg(mu, nu):                                  # Q_{mu-1/2}(cosh nu)
    return mp.sqrt(mp.pi) * mp.gamma(mu + half) / mp.gamma(mu + 1) * mp.exp(-(mu + half) * nu) * mp.hyp2f1(half, mu + half, mu + 1, mp.exp(-2 * nu))
def T(s, k):                                       # d/dnu log( sigma^2 R^2 e^q / sinh nu )
    return (3 * (1 - k) ** 2 * (1 - 3 * s * s) - 2 * k * (5 - 3 * k) * s ** 4) / (3 * s * (1 - k) * nb.R(s, k) ** 3) + 4 * nb.s0sq(k) * nb.Acal(s, k)

print("1. zero mode")
err = 0; bnd = 0
for k in (mp.mpf('0.78'), mp.mpf('0.80'), kc - mp.mpf('1e-5')):
    a0 = alpha0(k)
    for s in (mp.mpf('0.05'), mp.mpf('0.3'), mp.mpf('0.7'), mp.mpf('0.97')):
        y = mp.hyp2f1(a0, 1 - a0, 1, 1 - s * s)
        err = max(err, abs(nb.f_n(0, s, k) / (A_of(k) * Fh(s, k) * y) - 1))
        bnd = max(bnd, abs(y - 1) / (a0 * (1 - s * s) / (s * s)))
print("   max relative error of f_0 = A_k F y :", mp.nstr(err, 3), "   max |y-1| / bound :", mp.nstr(bnd, 6), "(must be <= 1)")
for dk in ('1e-2', '1e-4', '1e-6'):
    k = kc - mp.mpf(dk); print(f"   k_c-k={dk}:  (1-S) A_k = {mp.nstr((1 - nb.s0sq(k)) * A_of(k), 10)}   (limit 2 sqrt2/pi = {mp.nstr(2 * mp.sqrt(2) / mp.pi, 10)})")

print("2. modes n >= 1")
K = [mp.mpf('0.70'), mp.mpf('0.76'), mp.mpf('0.79'), kc]
wst = max(nb.w(mp.mpf(i) / 500, k) for k in K for i in range(1, 500))
print("   sup w on [0.70, k_c] =", mp.nstr(wst, 8), " -> comparison applies for n >= 2")
worst = 0; fmin = mp.inf
for k in (mp.mpf('0.70'), mp.mpf('0.78'), mp.mpf('0.80'), kc):
    for n in (1, 2, 3, 5, 10, 20, 40):
        for s in (mp.mpf('0.02'), mp.mpf('0.1'), mp.mpf('0.3'), mp.mpf('0.6'), mp.mpf('0.9')):
            f = nb.f_n(n, s, k); fmin = min(fmin, f)
            if n >= 2: worst = max(worst, f / (2 * mp.sqrt(2) / mp.pi * Qleg(mp.sqrt(n * n - wst), nb.nu_of(s, k))))
print("   min f_n over samples:", mp.nstr(fmin, 4), "(positive);   max f_n / comparison function:", mp.nstr(worst, 8), "(must be <= 1)")
r = max(Qleg(mp.mpf(m), nu) / (mp.exp(-(m - 2) * nu) * Qleg(mp.mpf(2), nu)) for m in (2.5, 3, 5, 9) for nu in (mp.mpf('0.1'), mp.mpf('0.5'), mp.mpf(2)))
print("   max Q_{mu-1/2} / (e^{-(mu-mu')nu} Q_{mu'-1/2}):", mp.nstr(r, 8), "(must be <= 1)")

print("3. Phi/A_k -> h_k")
def hk(rho, z, k):
    d1 = mp.sqrt((rho + 1) ** 2 + z * z); d2 = mp.sqrt((rho - 1) ** 2 + z * z); nu = mp.log(d1 / d2)
    return mp.sqrt(2 / (d1 * d2)) * Fh(nb.sigma_of(nu, k), k)
pts = ((mp.mpf('0.5'), mp.mpf('0.2')), (mp.mpf(2), mp.mpf(1)), (mp.mpf('1.5'), mp.mpf(3)))
for dk in ('1e-2', '1e-3', '1e-4', '1e-5'):
    k = kc - mp.mpf(dk); A = A_of(k)
    out = ["%s (%s)" % (mp.nstr(nb.Phi(rho, z, k, N=120)[0] / A - hk(rho, z, k), 4), mp.nstr(nb.Phi(rho, z, k, N=120)[0] - A * hk(rho, z, k), 6)) for rho, z in pts]
    print(f"   k_c-k={dk}: A_k={mp.nstr(A, 6)}   Phi/A_k-h_k (Phi-A_k h_k) at three points:", ", ".join(out))

print("4. limiting geometry at k_c")
def logarea(s, k): return 2 * mp.log(s) + 2 * mp.log(nb.R(s, k)) + nb.q_of(s, k) - mp.log(mp.sinh(nb.nu_of(s, k)))
e = max(abs(mp.diff(lambda t: logarea(t, kc), s) * (1 - s * s) / nb.R(s, kc) - T(s, kc)) for s in (mp.mpf('0.1'), mp.mpf('0.4'), mp.mpf('0.8')))
print("   T(sigma) against the derivative of log(sigma^2 R^2 e^q/sinh nu): max difference", mp.nstr(e, 3))
sst = mp.findroot(lambda s: T(s, kc), (mp.mpf('0.2'), mp.mpf('0.9')), solver='anderson')
print("   first zero: sigma_* =", mp.nstr(sst, 10), "  nu_* =", mp.nstr(nb.nu_of(sst, kc), 10), "  T(1) =", mp.nstr(T(mp.mpf(1), kc), 10))
grid = [mp.mpf(i) / 1000 for i in range(1, 1000)]
print("   sign changes of T on (0,1):", sum(1 for i in range(len(grid) - 1) if T(grid[i], kc) * T(grid[i + 1], kc) < 0))
x = mp.findroot(lambda s: 3 * (1 - kc) ** 2 * (1 - 3 * s * s) - 2 * kc * (5 - 3 * kc) * s ** 4, mp.mpf('0.3'))
print("   elementary part of T positive for sigma <", mp.nstr(x, 6))
def sph_c(r, th):                                  # 4 r d_r log h + r d_r q + 2 in the limiting metric
    def G(rr):
        rho = rr * mp.sin(th); z = rr * mp.cos(th); d1 = mp.sqrt((rho + 1) ** 2 + z * z); d2 = mp.sqrt((rho - 1) ** 2 + z * z)
        s = nb.sigma_of(mp.log(d1 / d2), kc)
        return 4 * mp.log(mp.sqrt(2 / (d1 * d2)) * Fh(s, kc)) + nb.q_of(s, kc)
    e = mp.mpf('1e-9')
    return (G(r * (1 + e)) - G(r * (1 - e))) / (2 * e) + 2
e = 0
for r, th in ((mp.mpf(2), mp.mpf('0.4')), (mp.mpf('1.3'), mp.mpf('1.2')), (mp.mpf('0.6'), mp.mpf('0.9'))):
    rho = r * mp.sin(th); z = r * mp.cos(th); d1 = mp.sqrt((rho + 1) ** 2 + z * z); d2 = mp.sqrt((rho - 1) ** 2 + z * z)
    nu = mp.log(d1 / d2); cu = (r * r - 1) / (d1 * d2); s = nb.sigma_of(nu, kc)
    e = max(e, abs(sph_c(r, th) + cu * (mp.cosh(nu) + mp.sinh(nu) * T(s, kc))))
print("   sphere identity  4 r d_r log h + r d_r q + 2 = -cos u (cosh nu + sinh nu T): max difference", mp.nstr(e, 3))
X = [(mp.cosh(nb.nu_of(s, kc)) + mp.sinh(nb.nu_of(s, kc)) * T(s, kc)) * mp.exp(nb.nu_of(s, kc)) for s in grid]
print("   e^nu (cosh nu + sinh nu T) on the sigma grid: min", mp.nstr(min(X), 8), " (positive: every sphere r > a is outer trapped in g_infinity)")
print("   a coth(nu_*/2) =", mp.nstr(mp.coth(nb.nu_of(sst, kc) / 2), 8))
ths = [mp.mpf(j) * mp.pi / 24 for j in range(1, 13)]
for r in ('0.5', '0.8', '1.1', '1.3', '1.5', '2', '4', '10', '40'):
    v = [sph_c(mp.mpf(r), t) for t in ths]
    print(f"   sphere r={r:>4}: 4 r d_r log h_c + r d_r q + 2 in [{mp.nstr(min(v), 5)}, {mp.nstr(max(v), 5)}]")

print("5. exact data (double precision, N = 600 modes)")
N = 600; ref = brillk.mode_table(brillk.Background(0.0), N); us = np.linspace(0, np.pi, 241); ths = np.linspace(1e-3, np.pi / 2, 60)
def tau(S, nu, u, h=1e-5):                         # torus nu = const is outer trapped iff tau > 0 for all u
    return 4 * (S.Phi_tor(nu + h, u) - S.Phi_tor(nu - h, u)) / (2 * h) / S.Phi_tor(nu, u) + float(S.bg.qp(nu)) + 1 / np.tanh(nu) - 2 * np.sinh(nu) / (np.cosh(nu) - np.cos(u))
def sph(S, r, th, h=1e-5):                         # sphere r = const is outer trapped iff sph < 0 for all theta
    f = lambda rr: 4 * np.log(S.Phi(rr * np.sin(th), rr * np.cos(th))) + S.q(rr * np.sin(th), rr * np.cos(th))
    return (f(r * (1 + h)) - f(r * (1 - h))) / (2 * h) + 2
nus = (0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4); rs = (2.0, 3.0, 5.0, 10.0)
for k in (0.76, 0.78, 0.79, 0.80, 0.804, 0.8047):
    S = brillk.Solution(k, N=N, ref=ref)
    print(f"   k={k}: tori   min_u tau   at nu={nus}: " + " ".join(f"{min(tau(S, nu, u) for u in us):+.3f}" for nu in nus))
    print(f"   {'':8} spheres max_th sph at r={rs}: " + " ".join(f"{max(sph(S, r, t) for t in ths):+.3f}" for r in rs))

if "--thresholds" in sys.argv:
    from scipy.optimize import brentq, minimize_scalar
    print("6. thresholds in the exact data")
    us = np.linspace(0, np.pi, 181); ths = np.linspace(1e-3, np.pi / 2, 46)
    def best_sph(k):
        S = brillk.Solution(k, N=N, ref=ref)
        res = minimize_scalar(lambda lr: max(sph(S, np.exp(lr), t) for t in ths), bounds=(np.log(1.5), np.log(40)), method='bounded', options={'xatol': 1e-3})
        return res.fun, np.exp(res.x)
    def best_tor(k):
        S = brillk.Solution(k, N=N, ref=ref)
        res = minimize_scalar(lambda nu: -min(tau(S, nu, u) for u in us), bounds=(0.05, 0.5), method='bounded', options={'xatol': 1e-4})
        return -res.fun, res.x
    ks = brentq(lambda k: best_sph(k)[0], 0.767, 0.79, xtol=1e-5); print(f"   coordinate spheres outer trapped for k > {ks:.4f}, first at r/a = {best_sph(ks)[1]:.2f}")
    kt = brentq(lambda k: best_tor(k)[0], 0.79, 0.803, xtol=1e-5); print(f"   tori nu = const outer trapped for k > {kt:.4f}, first at nu = {best_tor(kt)[1]:.3f}")
    import massprec
    from horizon import surface, mismatch
    ref2 = brillk.mode_table(brillk.Background(0.0), 1200)
    for k in (0.78, 0.80, 0.804):
        S = brillk.Solution(k, N=1200, ref=ref2); m = massprec.mass(k)[0]
        ss = np.linspace(np.log(0.3), np.log(0.8 * m), 90); v = [mismatch(S, s) for s in ss]
        roots = [brentq(lambda s: mismatch(S, s), ss[i], ss[i + 1], xtol=1e-12) for i in range(len(ss) - 1) if np.isfinite(v[i] * v[i + 1]) and v[i] * v[i + 1] < 0]
        print(f"   k={k}: m/a={m:.4f}; minimal spheres (r(0), r(pi/2))/a:", [(round(float(np.exp(r0)), 4), round(float(np.exp(surface(S, r0, dense=True).sol(np.pi / 2)[0])), 4)) for r0 in roots])


==> anc/check_trapped_theorem_out.txt <==
1. zero mode
   max relative error of f_0 = A_k F y : 3.88e-26    max |y-1| / bound : 0.96984 (must be <= 1)
   k_c-k=1e-2:  (1-S) A_k = 0.8916552866   (limit 2 sqrt2/pi = 0.9003163162)
   k_c-k=1e-4:  (1-S) A_k = 0.9002252592   (limit 2 sqrt2/pi = 0.9003163162)
   k_c-k=1e-6:  (1-S) A_k = 0.9003154051   (limit 2 sqrt2/pi = 0.9003163162)
2. modes n >= 1
   sup w on [0.70, k_c] = 1.6039394  -> comparison applies for n >= 2
   min f_n over samples: 1.322e-20 (positive);   max f_n / comparison function: 0.99861691 (must be <= 1)
   max Q_{mu-1/2} / (e^{-(mu-mu')nu} Q_{mu'-1/2}): 0.92599459 (must be <= 1)
3. Phi/A_k -> h_k
   k_c-k=1e-2: A_k=23.0281   Phi/A_k-h_k (Phi-A_k h_k) at three points: -0.01841 (-0.423935), 0.0199 (0.458204), 0.02505 (0.576791)
   k_c-k=1e-3: A_k=223.215   Phi/A_k-h_k (Phi-A_k h_k) at three points: -0.001946 (-0.43448), 0.002084 (0.465271), 0.00262 (0.584734)
   k_c-k=1e-4: A_k=2225.08   Phi/A_k-h_k (Phi-A_k h_k) at three points: -0.0001958 (-0.435604), 0.0002094 (0.46603), 0.0002632 (0.585598)
   k_c-k=1e-5: A_k=22243.7   Phi/A_k-h_k (Phi-A_k h_k) at three points: -1.959e-5 (-0.435717), 2.095e-5 (0.466106), 2.633e-5 (0.585685)
4. limiting geometry at k_c
   T(sigma) against the derivative of log(sigma^2 R^2 e^q/sinh nu): max difference 4.14e-25
   first zero: sigma_* = 0.5938128048   nu_* = 0.3710006123   T(1) = -1.0
   sign changes of T on (0,1): 1
   elementary part of T positive for sigma < 0.359963
   sphere identity  4 r d_r log h + r d_r q + 2 = -cos u (cosh nu + sinh nu T): max difference 1.85e-16
   e^nu (cosh nu + sinh nu T) on the sigma grid: min 1.0012219  (positive: every sphere r > a is outer trapped in g_infinity)
   a coth(nu_*/2) = 5.4525187
   sphere r= 0.5: 4 r d_r log h_c + r d_r q + 2 in [0.36901, 1.0921]
   sphere r= 0.8: 4 r d_r log h_c + r d_r q + 2 in [0.11237, 0.38447]
   sphere r= 1.1: 4 r d_r log h_c + r d_r q + 2 in [-0.16567, -0.047718]
   sphere r= 1.3: 4 r d_r log h_c + r d_r q + 2 in [-0.45019, -0.13248]
   sphere r= 1.5: 4 r d_r log h_c + r d_r q + 2 in [-0.6817, -0.20746]
   sphere r=   2: 4 r d_r log h_c + r d_r q + 2 in [-1.0921, -0.36901]
   sphere r=   4: 4 r d_r log h_c + r d_r q + 2 in [-1.7034, -0.83517]
   sphere r=  10: 4 r d_r log h_c + r d_r q + 2 in [-1.9477, -1.5032]
   sphere r=  40: 4 r d_r log h_c + r d_r q + 2 in [-1.9967, -1.9506]
5. exact data (double precision, N = 600 modes)
   k=0.76: tori   min_u tau   at nu=(0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4): -50.636 -21.712 -12.698 -8.584 -6.356 -5.014 -4.142 -3.541
            spheres max_th sph at r=(2.0, 3.0, 5.0, 10.0): +0.309 +0.293 +0.370 +0.706
   k=0.78: tori   min_u tau   at nu=(0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4): -43.070 -16.375 -8.849 -5.740 -4.196 -3.332 -2.800 -2.449
            spheres max_th sph at r=(2.0, 3.0, 5.0, 10.0): +0.056 -0.035 -0.076 +0.134
   k=0.79: tori   min_u tau   at nu=(0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4): -34.211 -11.119 -5.479 -3.444 -2.554 -2.106 -1.855 -1.699
            spheres max_th sph at r=(2.0, 3.0, 5.0, 10.0): -0.097 -0.243 -0.381 -0.328
   k=0.8: tori   min_u tau   at nu=(0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4): -11.564 -0.970 +0.113 +0.025 -0.219 -0.439 -0.609 -0.734
            spheres max_th sph at r=(2.0, 3.0, 5.0, 10.0): -0.274 -0.491 -0.773 -1.025
   k=0.804: tori   min_u tau   at nu=(0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4): +11.617 +6.310 +3.533 +1.966 +1.016 +0.411 +0.009 -0.265
            spheres max_th sph at r=(2.0, 3.0, 5.0, 10.0): -0.353 -0.605 -0.963 -1.414
   k=0.8047: tori   min_u tau   at nu=(0.05, 0.1, 0.15, 0.2, 0.25, 0.3, 0.35, 0.4): +17.967 +7.937 +4.241 +2.353 +1.256 +0.573 +0.126 -0.177
            spheres max_th sph at r=(2.0, 3.0, 5.0, 10.0): -0.367 -0.626 -0.998 -1.492
6. thresholds in the exact data
   coordinate spheres outer trapped for k > 0.7768, first at r/a = 4.17
   tori nu = const outer trapped for k > 0.7998, first at nu = 0.169
   k=0.78: m/a=21.6636; minimal spheres (r(0), r(pi/2))/a: [(1.6299, 1.4982), (9.8641, 9.355)]
   k=0.8: m/a=127.0068; minimal spheres (r(0), r(pi/2))/a: [(1.0817, 1.0633), (63.4252, 63.2232)]
   k=0.804: m/a=780.6767; minimal spheres (r(0), r(pi/2))/a: [(1.0129, 1.01), (390.329, 390.2893)]


==> anc/convergence.py <==
"""Convergence study for the minimal-sphere calculation: truncation N of the mode sum versus
integrator tolerance, and non-degeneracy of the fold (d mu/dk != 0, d^2 mu/ds0^2 != 0)."""
import numpy as np, json, time
from scipy.optimize import brentq, minimize_scalar
from scipy.integrate import quad
import brillk, massprec, horizon
from horizon import surface, mismatch

refs = {}
def build(k, N):
    if N not in refs: refs[N] = brillk.mode_table(brillk.Background(0.0), N)
    return brillk.Solution(k, N=N, ref=refs[N])
def minimum(S, m, **kw):
    res = minimize_scalar(lambda s: mismatch(S, s, **kw), bounds=(np.log(0.5), np.log(0.6 * m)), method="bounded", options={"xatol": 1e-10})
    return res.fun, res.x
def fold(N, **kw):
    f = lambda k: minimum(build(k, N), massprec.mass(k)[0], **kw)[0]
    kh = brentq(f, 0.76, 0.77, xtol=1e-9)
    S = build(kh, N); mu, s0 = minimum(S, massprec.mass(kh)[0], **kw)
    return kh, np.exp(s0), S, s0
def outer(S, m, **kw):
    ss = np.linspace(np.log(0.03 * m), np.log(0.8 * m), 40); v = [mismatch(S, s, **kw) for s in ss]
    roots = [brentq(lambda s: mismatch(S, s, **kw), ss[i], ss[i + 1], xtol=1e-12) for i in range(39) if np.isfinite(v[i] * v[i + 1]) and v[i] * v[i + 1] < 0]
    s0 = max(roots); sol = surface(S, s0, dense=True, **kw); T = horizon.TH1
    def integrand(t):
        s, sp = sol.sol(t); r = np.exp(s); rho = r * np.sin(t); z = r * np.cos(t)
        return S.Phi(rho, z) ** 4 * np.exp(S.q(rho, z)) * r * r * np.sin(t) * np.sqrt(1 + sp * sp)
    A = 4 * np.pi * (quad(integrand, T, np.pi / 2, epsabs=1e-10, epsrel=1e-11, limit=200)[0] + integrand(T) * T / 2)
    return np.exp(s0), np.exp(sol.y[0, -1]), A

if __name__ == "__main__":
    out = {}
    print("truncation N (rtol = 1e-9, h = 1e-5):")
    print("   N      k_h        r(0) at fold |  k=0.78: r(0)      r(pi/2)        A        |  k=0.80: r(0)      r(pi/2)         A")
    for N in (40, 60, 80, 200, 400, 800, 1200, 1600):
        kh, r0, _, _ = fold(N)
        a = outer(build(0.78, N), massprec.mass(0.78)[0]); b = outer(build(0.80, N), massprec.mass(0.80)[0])
        out[N] = dict(kh=kh, r0=r0, a=a, b=b)
        print(f"{N:5d}  {kh:.7f}  {r0:.5f}       |  {a[0]:.6f}  {a[1]:.6f}  {a[2]:.3f}  |  {b[0]:.5f}  {b[1]:.5f}  {b[2]:.2f}", flush=True)
    print("integrator tolerance (N = 1200):")
    for rtol, h in ((1e-7, 1e-4), (1e-9, 1e-5)):
        kh, r0, _, _ = fold(1200, rtol=rtol, h=h)
        a = outer(build(0.78, 1200), massprec.mass(0.78)[0], rtol=rtol, h=h); b = outer(build(0.80, 1200), massprec.mass(0.80)[0], rtol=rtol, h=h)
        print(f"  rtol={rtol:g} h={h:g}:  k_h={kh:.7f}  r(0)={r0:.5f} |  {a[0]:.6f}  {a[1]:.6f}  {a[2]:.3f}  |  {b[0]:.5f}  {b[1]:.5f}  {b[2]:.2f}", flush=True)
    a = outer(build(0.78, 1200), massprec.mass(0.78)[0], rtol=1e-11, h=1e-6)     # the fold at this tolerance is done in hfinal.py
    print(f"  rtol=1e-11 h=1e-06:  (k = 0.78 only)             |  {a[0]:.6f}  {a[1]:.6f}  {a[2]:.3f}", flush=True)
    # non-degeneracy of the fold
    kh, r0, S, s0 = fold(1200)
    dk = 2e-4; ds = 0.02
    mu = lambda k, s: mismatch(build(k, 1200), s)
    mu_k = (mu(kh + dk, s0) - mu(kh - dk, s0)) / (2 * dk)
    mu_ss = (mu(kh, s0 + ds) - 2 * mu(kh, s0) + mu(kh, s0 - ds)) / ds**2
    mu_s = (mu(kh, s0 + ds) - mu(kh, s0 - ds)) / (2 * ds)
    print(f"fold (N=1200): k_h={kh:.7f}, s0={s0:.5f};  mu={mu(kh, s0):.2e}, d mu/d s0={mu_s:.2e}, d mu/dk={mu_k:.3f}, d^2 mu/d s0^2={mu_ss:.3f}")
    for ds2 in (0.01, 0.04): print(f"   step {ds2}: d^2 mu/d s0^2 = {(mu(kh, s0 + ds2) - 2 * mu(kh, s0) + mu(kh, s0 - ds2)) / ds2**2:.3f}")
    for dk2 in (1e-4, 4e-4): print(f"   step {dk2}: d mu/dk = {(mu(kh + dk2, s0) - mu(kh - dk2, s0)) / (2 * dk2):.3f}")


==> anc/convergence_out.txt <==
truncation N (rtol = 1e-9, h = 1e-5):
   N      k_h        r(0) at fold |  k=0.78: r(0)      r(pi/2)        A        |  k=0.80: r(0)      r(pi/2)         A
   40  0.7670210  3.42322       |  9.865621  9.355980  23361.147  |  63.42853  63.22536  810771.60
   60  0.7670187  3.42494       |  9.864258  9.355059  23360.981  |  63.42672  63.22450  810804.23
   80  0.7670185  3.42427       |  9.863997  9.354951  23361.017  |  63.42564  63.22372  810808.65
  200  0.7670185  3.42400       |  9.864119  9.355008  23361.015  |  63.42519  63.22323  810808.20
  400  0.7670185  3.42399       |  9.864120  9.355009  23361.014  |  63.42518  63.22323  810808.23
  800  0.7670185  3.42388       |  9.864120  9.355009  23361.014  |  63.42518  63.22323  810808.23
 1200  0.7670185  3.42387       |  9.864120  9.355009  23361.014  |  63.42518  63.22323  810808.23
 1600  0.7670185  3.42400       |  9.864120  9.355009  23361.014  |  63.42518  63.22323  810808.23
integrator tolerance (N = 1200):
  rtol=1e-07 h=0.0001:  k_h=0.7670185  r(0)=3.42398 |  9.864120  9.355009  23361.014  |  63.42518  63.22323  810808.23
  rtol=1e-09 h=1e-05:  k_h=0.7670185  r(0)=3.42387 |  9.864120  9.355009  23361.014  |  63.42518  63.22323  810808.23
  rtol=1e-11 h=1e-06:  (k = 0.78 only)             |  9.864120  9.355009  23361.014
fold (N=1200): k_h=0.7670185, s0=1.23077;  mu=-5.34e-09, d mu/d s0=5.77e-06, d mu/dk=-21.810, d^2 mu/d s0^2=0.834
   step 0.01: d^2 mu/d s0^2 = 0.834
   step 0.04: d^2 mu/d s0^2 = 0.834
   step 0.0001: d mu/dk = -21.810
   step 0.0004: d mu/dk = -21.811


==> anc/derive_formula.py <==
"""
Machine derivation (sympy) of the Ricci tensor of Brill data, used as an independent check of the
hand formulas in kretschmann.py.  Two coordinate forms:
  (A) cylindrical:  g = Phi^4 [ e^{2q} (drho^2 + dz^2) + rho^2 dphi^2 ],  Phi(rho,z), q(rho,z)
  (B) toroidal:     g = a^2 F^4 [ e^{2q(nu)} (dnu^2 + du^2) + sinh^2(nu) dphi^2 ],  F(nu,u)   (Phi = sqrt(d) F), a = 1
The mixed components R^i_j are stored unsimplified as lambdified functions of the fields and their derivatives.
Checks printed here:
  * (B) scalar curvature  R = -8 e^{-2q} F^{-5} [F_nunu + F_uu + coth(nu) F_nu + (1/4 + q''/4) F]
  * (A) Schwarzschild: Phi = 1 + m/(2 r), q = 0  ->  R = 0 and 8 R_ij R^ij = 48 m^2 / R_areal^6
"""
import sympy as sp, pickle

def ricci(g, X):
    n = len(X); ginv = g.inv()
    Gam = [[[sum(ginv[i, l] * (sp.diff(g[l, j], X[k]) + sp.diff(g[l, k], X[j]) - sp.diff(g[j, k], X[l])) for l in range(n)) / 2
             for k in range(n)] for j in range(n)] for i in range(n)]
    Ric = sp.zeros(n, n)
    for j in range(n):
        for k in range(n):
            Ric[j, k] = sum(sp.diff(Gam[i][j][k], X[i]) for i in range(n)) - sum(sp.diff(Gam[i][j][i], X[k]) for i in range(n)) \
                + sum(Gam[i][i][l] * Gam[l][j][k] for i in range(n) for l in range(n)) - sum(Gam[i][k][l] * Gam[l][j][i] for i in range(n) for l in range(n))
    return Ric, ginv

ph = sp.symbols('phi', real=True)
# ------------------------------------------------------------------ (B) toroidal form
nu, u = sp.symbols('nu u', real=True)
F = sp.Function('F')(nu, u); q = sp.Function('q')(nu)
gB = sp.diag(F**4 * sp.exp(2*q), F**4 * sp.exp(2*q), F**4 * sp.sinh(nu)**2)
RicB, ginvB = ricci(gB, (nu, u, ph))
RB = sum(ginvB[i, i] * RicB[i, i] for i in range(3))
expected = -8 * sp.exp(-2*q) / F**5 * (sp.diff(F, nu, 2) + sp.diff(F, u, 2) + sp.coth(nu) * sp.diff(F, nu) + (sp.Rational(1, 4) + sp.diff(q, nu, 2) / 4) * F)
print("toroidal: R - expected =", sp.simplify((RB - expected).rewrite(sp.exp)))
f, fn, fu, fnn, fuu, fnu, q0, q1, q2 = sp.symbols('f f_n f_u f_nn f_uu f_nu q0 q1 q2', real=True)
def subsB(e):
    for a, b in ((sp.diff(F, nu, 2), fnn), (sp.diff(F, u, 2), fuu), (sp.diff(F, nu, u), fnu), (sp.diff(q, nu, 2), q2), (sp.diff(q, nu), q1),
                 (sp.diff(F, nu), fn), (sp.diff(F, u), fu), (F, f), (q, q0)):
        e = e.subs(a, b)
    return e
mixB = (ginvB * RicB).applyfunc(subsB)
argsB = (nu, f, fn, fu, fnn, fuu, fnu, q0, q1, q2)
pickle.dump({'mix': mixB, 'args': argsB}, open('formula_toroidal.pkl', 'wb'))

# ------------------------------------------------------------------ (A) cylindrical form
rho, z = sp.symbols('rho z', real=True)
P = sp.Function('Phi')(rho, z); Q = sp.Function('Q')(rho, z)
gA = sp.diag(P**4 * sp.exp(2*Q), P**4 * sp.exp(2*Q), P**4 * rho**2)
RicA, ginvA = ricci(gA, (rho, z, ph))
p, pr, pz, prr, pzz, prz, s0, sr, sz, srr, szz, srz = sp.symbols('p p_r p_z p_rr p_zz p_rz s0 s_r s_z s_rr s_zz s_rz', real=True)
def subsA(e):
    for a, b in ((sp.diff(P, rho, 2), prr), (sp.diff(P, z, 2), pzz), (sp.diff(P, rho, z), prz), (sp.diff(Q, rho, 2), srr), (sp.diff(Q, z, 2), szz), (sp.diff(Q, rho, z), srz),
                 (sp.diff(P, rho), pr), (sp.diff(P, z), pz), (sp.diff(Q, rho), sr), (sp.diff(Q, z), sz), (P, p), (Q, s0)):
        e = e.subs(a, b)
    return e
mixA = (ginvA * RicA).applyfunc(subsA)
argsA = (rho, p, pr, pz, prr, pzz, prz, s0, sr, sz, srr, szz, srz)
pickle.dump({'mix': mixA, 'args': argsA}, open('formula_cyl.pkl', 'wb'))

# Schwarzschild check: Phi = 1 + m/(2 r), q = 0
m = sp.symbols('m', positive=True); rr = sp.sqrt(rho**2 + z**2); PS = 1 + m / (2 * rr)
vals = {p: PS, pr: sp.diff(PS, rho), pz: sp.diff(PS, z), prr: sp.diff(PS, rho, 2), pzz: sp.diff(PS, z, 2), prz: sp.diff(PS, rho, z),
        s0: 0, sr: 0, sz: 0, srr: 0, szz: 0, srz: 0}
mixS = mixA.subs(vals).applyfunc(sp.simplify)
Rs = sp.simplify(mixS.trace()); Is = sp.simplify(sum(mixS[i, j] * mixS[j, i] for i in range(3) for j in range(3)))
print("Schwarzschild: R =", Rs, ";  8 I - 48 m^2/R_areal^6 =", sp.simplify(8 * Is - 48 * m**2 / (rr * PS**2)**6))
print("done")


==> anc/hfinal.py <==
import numpy as np, mpmath as mp, time, json
from scipy.optimize import brentq, minimize_scalar
from scipy.integrate import quad
import brillk, massprec, natanzon_brill as nb
from horizon import *
import horizon
mp.mp.dps = 20
refs = {}
def ref(N):
    if N not in refs: refs[N] = brillk.mode_table(brillk.Background(0.0), N)
    return refs[N]
def build(k, N=1200): return brillk.Solution(k, N=N, ref=ref(N)), massprec.mass(k, 1_000_000)[0]
def gap(k, N=1200, **kw):
    S, m = build(k, N)
    res = minimize_scalar(lambda s: mismatch(S, s, **kw), bounds=(np.log(0.5), np.log(0.6 * m)), method="bounded", options={"xatol": 1e-9})
    return res.fun, res.x, S, m
def describe(S, s0, m):
    sol = surface(S, s0, dense=True)
    th = np.linspace(TH1, np.pi / 2, 400); y = sol.sol(th); r = np.exp(y[0])
    def integrand(t):
        s, sp = sol.sol(t); rr = np.exp(s); rho = rr * np.sin(t); z = rr * np.cos(t)
        return S.Phi(rho, z) ** 4 * np.exp(S.q(rho, z)) * rr * rr * np.sin(t) * np.sqrt(1 + sp * sp)
    A = 4 * np.pi * (quad(integrand, TH1, np.pi / 2, epsabs=1e-9, epsrel=1e-9)[0] + integrand(TH1) * TH1 / 2)
    numax = max(0.5 * np.log(((ri * np.sin(t) + 1) ** 2 + (ri * np.cos(t)) ** 2) / ((ri * np.sin(t) - 1) ** 2 + (ri * np.cos(t)) ** 2)) for ri, t in zip(r, th))
    return dict(r_axis=float(np.exp(s0)), r_eq=float(r[-1]), area=float(A), m_irr=float(np.sqrt(A / (16 * np.pi))), m=m, nu_max=float(numax)), th, r
out = {}
t0 = time.time()
kh = brentq(lambda k: gap(k)[0], 0.76, 0.77, xtol=1e-8)
g, s0, S, m = gap(kh); d, th, r = describe(S, s0, m)
print(f"threshold: k_h={kh:.7f}  m_h={m:.5f}  {d}   [{time.time()-t0:.0f}s]"); out["threshold"] = dict(k=kh, **d)
# robustness of the threshold
for label, kw, N in (("N=60", {}, 60), ("N=80", {}, 80), ("N=200", {}, 200), ("N=800", {}, 800), ("N=1600", {}, 1600), ("rtol=1e-11,h=1e-6", dict(rtol=1e-11, h=1e-6), 1200), ("rtol=1e-7,h=1e-4", dict(rtol=1e-7, h=1e-4), 1200)):
    kk = brentq(lambda k: gap(k, N=N, **kw)[0], 0.76, 0.77, xtol=1e-8); print(f"   {label}: k_h={kk:.7f}  m_h={massprec.mass(kk, 1_000_000)[0]:.5f}")
old = horizon.TH1
for th1 in (0.005, 0.02):
    horizon.TH1 = th1
    import importlib
    globals()['TH1'] = th1
    kk = brentq(lambda k: gap(k)[0], 0.76, 0.77, xtol=1e-8); print(f"   theta_1={th1}: k_h={kk:.7f}")
horizon.TH1 = old; TH1 = old
curves = {}
for k in (0.77, 0.78, 0.79, 0.80):
    S, m = build(k)
    ss = np.linspace(np.log(0.5), np.log(0.7 * m), 40); v = [mismatch(S, s) for s in ss]
    roots = [brentq(lambda s: mismatch(S, s), ss[i], ss[i + 1], xtol=1e-11) for i in range(39) if np.isfinite(v[i] * v[i + 1]) and v[i] * v[i + 1] < 0]
    d, th, r = describe(S, max(roots), m)
    print(f"k={k}: roots r_axis={np.round(np.exp(roots),4)}  outer: {d}"); out[str(k)] = d; curves[str(k)] = (th.tolist(), r.tolist())
json.dump(dict(out=out, curves=curves), open("horizons.json", "w"))


==> anc/horizon.py <==
import numpy as np, mpmath as mp
from scipy.integrate import solve_ivp
from scipy.optimize import brentq, minimize_scalar
import brillk, massprec, natanzon_brill as nb

TH1 = 0.01
def Ffun(S, s, th):
    r = np.exp(s); rho = r * np.sin(th); z = r * np.cos(th)
    return 4 * np.log(S.Phi(rho, z)) + S.q(rho, z) + 2 * s + np.log(np.sin(th))
def grads(S, s, th, h=1e-5):
    Fs = (Ffun(S, s + h, th) - Ffun(S, s - h, th)) / (2 * h)
    Ft = (Ffun(S, s, th + h) - Ffun(S, s, th - h)) / (2 * h)
    return Fs, Ft
def surface(S, s0, rtol=1e-9, h=1e-5, dense=False):
    """minimal-surface equation s'' = (1+s'^2)(F_s - F_theta s'), started near the axis by a Taylor step"""
    Fs1, _ = grads(S, s0, TH1, h)
    s2 = (Fs1) / 2                         # s''(0) = F_s/2 on the axis (ln sin(theta) does not depend on s)
    y0 = [s0 + 0.5 * s2 * TH1 ** 2, s2 * TH1]
    def rhs(th, y):
        Fs, Ft = grads(S, y[0], th, h)
        return [y[1], (1 + y[1] ** 2) * (Fs - Ft * y[1])]
    blow = lambda th, y: abs(y[1]) - 30.0
    blow.terminal = True
    return solve_ivp(rhs, [TH1, np.pi / 2], y0, rtol=rtol, atol=rtol * 1e-2, dense_output=dense, events=blow)
def mismatch(S, s0, **kw):
    sol = surface(S, s0, **kw)
    return sol.y[1, -1] if sol.status == 0 else np.nan

if __name__ == "__main__":
    ref = brillk.mode_table(brillk.Background(0.0), 1200)
    mp.mp.dps = 20
    for k in (0.5, 0.6, 0.65, 0.7, 0.75):
        S = brillk.Solution(k, ref=ref); m = massprec.mass(k, 1_000_000)[0]
        rs = np.exp(np.linspace(np.log(0.05), np.log(max(3.0, 1.2 * m)), 26))
        print(f"k={k} m={m:.4f}:", [(round(r, 3), round(mismatch(S, np.log(r)), 3)) for r in rs])


==> anc/horizon_K.json <==
{
 "0.77": {
  "m": 14.515103307718803,
  "pole": 9.554799046276482,
  "equator": 9.910433967428785,
  "min": 2.99431427826236,
  "max": 9.910433967428785,
  "theta": [
   0.13517664776299923,
   0.16647080970374903,
   0.19776497164449885,
   0.22905913358524865,
   0.26035329552599845,
   0.29164745746674825,
   0.32294161940749805,
   0.35423578134824785,
   0.3855299432889977,
   0.4168241052297475,
   0.4481182671704973,
   0.4794124291112471,
   0.5107065910519969,
   0.5420007529927467,
   0.5732949149334965,
   0.6045890768742463,
   0.6358832388149961,
   0.6671774007557459,
   0.6984715626964957,
   0.7297657246372455,
   0.7610598865779954,
   0.7923540485187451,
   0.823648210459495,
   0.8549423724002447,
   0.8862365343409946,
   0.9175306962817443,
   0.9488248582224942,
   0.9801190201632439,
   1.0114131821039938,
   1.0427073440447436,
   1.0740015059854935,
   1.1052956679262431,
   1.136589829866993,
   1.1678839918077428,
   1.1991781537484927,
   1.2304723156892423,
   1.2617664776299922,
   1.293060639570742,
   1.3243548015114919,
   1.3556489634522417,
   1.3869431253929914,
   1.4182372873337412,
   1.449531449274491,
   1.480825611215241,
   1.5121197731559908,
   1.5434139350967404,
   1.5707963267948966
  ],
  "Km4": [
   8.42917186324589,
   7.930912320355001,
   7.392321879735725,
   6.836835475973448,
   6.284958823619352,
   5.753465052509984,
   5.255200678805318,
   4.799333457722419,
   4.391860790971009,
   4.036224330626009,
   3.7339206997835777,
   3.485042695411828,
   3.2887212811449893,
   3.1434630911522183,
   3.047392570214816,
   2.998414508884568,
   2.99431427826236,
   3.0328120835126913,
   3.11158519621116,
   3.228269114850307,
   3.3804463689900346,
   3.5656291478062405,
   3.781240426871356,
   4.024596571028423,
   4.292893582854248,
   4.5831982704405885,
   4.892445077554113,
   5.217438789365291,
   5.554863229134254,
   5.901295543772823,
   6.253225977492687,
   6.607081902070725,
   6.9592565881532025,
   7.306140909502851,
   7.644157814058774,
   7.969798790831696,
   8.279661779341552,
   8.570488302371219,
   8.839201759436666,
   9.082943310894747,
   9.299106644484201,
   9.485369752593426,
   9.639724153884561,
   9.760499749000724,
   9.84638645253652,
   9.896451002405827,
   9.910433967428785
  ],
  "schw_at_area_radius": 0.8424626059256223
 },
 "0.78": {
  "m": 21.663646860715993,
  "pole": 0.49039782755593175,
  "equator": 3.1607398485985683,
  "min": 0.40557692376810645,
  "max": 3.1607398485985683,
  "theta": [
   0.13517664776299923,
   0.16647080970374903,
   0.19776497164449885,
   0.22905913358524865,
   0.26035329552599845,
   0.29164745746674825,
   0.32294161940749805,
   0.35423578134824785,
   0.3855299432889977,
   0.4168241052297475,
   0.4481182671704973,
   0.4794124291112471,
   0.5107065910519969,
   0.5420007529927467,
   0.5732949149334965,
   0.6045890768742463,
   0.6358832388149961,
   0.6671774007557459,
   0.6984715626964957,
   0.7297657246372455,
   0.7610598865779954,
   0.7923540485187451,
   0.823648210459495,
   0.8549423724002447,
   0.8862365343409946,
   0.9175306962817443,
   0.9488248582224942,
   0.9801190201632439,
   1.0114131821039938,
   1.0427073440447436,
   1.0740015059854935,
   1.1052956679262431,
   1.136589829866993,
   1.1678839918077428,
   1.1991781537484927,
   1.2304723156892423,
   1.2617664776299922,
   1.293060639570742,
   1.3243548015114919,
   1.3556489634522417,
   1.3869431253929914,
   1.4182372873337412,
   1.449531449274491,
   1.480825611215241,
   1.5121197731559908,
   1.5434139350967404,
   1.5707963267948966
  ],
  "Km4": [
   0.4652266137721709,
   0.4542103231661177,
   0.4425991587598505,
   0.43122012452867636,
   0.4209475576113491,
   0.4126714534486188,
   0.4072685683838311,
   0.40557692376810645,
   0.40837481164126893,
   0.4163645713438144,
   0.4301606532761817,
   0.45028170802611334,
   0.4771460551611001,
   0.5110698632120432,
   0.5522673858404767,
   0.6008526753650387,
   0.6568422830355534,
   0.7201585926946398,
   0.7906335012270211,
   0.8680123339431439,
   0.9519578750731994,
   1.0420545240695767,
   1.1378126296891202,
   1.2386730077523642,
   1.3440117941841574,
   1.453145640807517,
   1.5653373690161996,
   1.6798020963075875,
   1.795713931939005,
   1.9122131744605124,
   2.028414066096418,
   2.143413038524888,
   2.256297401056169,
   2.366154416008081,
   2.4720806091948404,
   2.5731912970993243,
   2.668630090894557,
   2.7575783667585387,
   2.839264464897079,
   2.9129725538582587,
   2.978050954080535,
   3.0339198648408,
   3.0800782550255006,
   3.1161099700088783,
   3.1416887517425494,
   3.1565822634877287,
   3.1607398485985683
  ],
  "schw_at_area_radius": 0.7722984081826667
 },
 "0.79": {
  "m": 38.65049635716666,
  "pole": 0.11773883074943124,
  "equator": 1.352928132031941,
  "min": 0.11773883074943124,
  "max": 1.352928132031941,
  "theta": [
   0.13517664776299923,
   0.16647080970374903,
   0.19776497164449885,
   0.22905913358524865,
   0.26035329552599845,
   0.29164745746674825,
   0.32294161940749805,
   0.35423578134824785,
   0.3855299432889977,
   0.4168241052297475,
   0.4481182671704973,
   0.4794124291112471,
   0.5107065910519969,
   0.5420007529927467,
   0.5732949149334965,
   0.6045890768742463,
   0.6358832388149961,
   0.6671774007557459,
   0.6984715626964957,
   0.7297657246372455,
   0.7610598865779954,
   0.7923540485187451,
   0.823648210459495,
   0.8549423724002447,
   0.8862365343409946,
   0.9175306962817443,
   0.9488248582224942,
   0.9801190201632439,
   1.0114131821039938,
   1.0427073440447436,
   1.0740015059854935,
   1.1052956679262431,
   1.136589829866993,
   1.1678839918077428,
   1.1991781537484927,
   1.2304723156892423,
   1.2617664776299922,
   1.293060639570742,
   1.3243548015114919,
   1.3556489634522417,
   1.3869431253929914,
   1.4182372873337412,
   1.449531449274491,
   1.480825611215241,
   1.5121197731559908,
   1.5434139350967404,
   1.5707963267948966
  ],
  "Km4": [
   0.13458088673296675,
   0.14328347821996412,
   0.15379183299023652,
   0.16610394943126341,
   0.18021579643917884,
   0.19612059195729037,
   0.21380802714546365,
   0.23326345721177003,
   0.2544670751071737,
   0.27739308940694624,
   0.3020089215255778,
   0.32827444229548447,
   0.35614126285096026,
   0.38555209374089383,
   0.4164401890685258,
   0.44872888423637314,
   0.48233125809446376,
   0.5171498443999953,
   0.553076545430912,
   0.589992628020258,
   0.6277688658185737,
   0.6662658186642371,
   0.7053342526956585,
   0.7448157009241241,
   0.7845431648053836,
   0.8243419526447517,
   0.8640306497374539,
   0.9034222146337259,
   0.9423251884003384,
   0.9805450131671231,
   1.017885437901065,
   1.0541500034147362,
   1.0891435866210748,
   1.12267398599655,
   1.1545535346392874,
   1.1846007093636153,
   1.2126417317615832,
   1.238512125972105,
   1.2620582209509428,
   1.2831385770511214,
   1.30162531470557,
   1.317405329001606,
   1.3303813809551486,
   1.3404730306553998,
   1.347617424943257,
   1.3517699137180932,
   1.352928132031941
  ],
  "schw_at_area_radius": 0.7528844727586669
 },
 "0.8": {
  "m": 127.00683946738427,
  "pole": 0.6603367443462188,
  "equator": 0.7983032406596818,
  "min": 0.6603367443462188,
  "max": 0.7983032406596818,
  "theta": [
   0.13517664776299923,
   0.16647080970374903,
   0.19776497164449885,
   0.22905913358524865,
   0.26035329552599845,
   0.29164745746674825,
   0.32294161940749805,
   0.35423578134824785,
   0.3855299432889977,
   0.4168241052297475,
   0.4481182671704973,
   0.4794124291112471,
   0.5107065910519969,
   0.5420007529927467,
   0.5732949149334965,
   0.6045890768742463,
   0.6358832388149961,
   0.6671774007557459,
   0.6984715626964957,
   0.7297657246372455,
   0.7610598865779954,
   0.7923540485187451,
   0.823648210459495,
   0.8549423724002447,
   0.8862365343409946,
   0.9175306962817443,
   0.9488248582224942,
   0.9801190201632439,
   1.0114131821039938,
   1.0427073440447436,
   1.0740015059854935,
   1.1052956679262431,
   1.136589829866993,
   1.1678839918077428,
   1.1991781537484927,
   1.2304723156892423,
   1.2617664776299922,
   1.293060639570742,
   1.3243548015114919,
   1.3556489634522417,
   1.3869431253929914,
   1.4182372873337412,
   1.449531449274491,
   1.480825611215241,
   1.5121197731559908,
   1.5434139350967404,
   1.5707963267948966
  ],
  "Km4": [
   0.6627757033610233,
   0.6640250072113235,
   0.6655238109189936,
   0.667266678730352,
   0.6692472843179916,
   0.6714584168893566,
   0.673892017902054,
   0.6765391844256337,
   0.679390215397233,
   0.6824346284872814,
   0.6856611929114935,
   0.6890579605614549,
   0.6926123130961844,
   0.6963109846495481,
   0.7001401161447027,
   0.7040852895401426,
   0.7081315808434201,
   0.7122636063287311,
   0.716465575029504,
   0.7207213393323665,
   0.7250144584655775,
   0.7293282512992404,
   0.7336458641516374,
   0.7379503333903111,
   0.742224648708178,
   0.7464518303156384,
   0.7506149900194097,
   0.7546974129154375,
   0.758682622489607,
   0.7625544589173564,
   0.7662971548479363,
   0.7698954012402984,
   0.7733344224692396,
   0.7766000501168434,
   0.7796787863859664,
   0.7825578680384949,
   0.7852253336172059,
   0.7876700750262866,
   0.7898818917901124,
   0.7918515409544609,
   0.7935707855409962,
   0.7950324214597275,
   0.7962303219121494,
   0.7971594645487136,
   0.797815949403572,
   0.7981970155096986,
   0.7983032406596818
  ],
  "schw_at_area_radius": 0.7500307022260709
 }
}

==> anc/horizons.json <==
{"out": {"threshold": {"k": 0.7670185224256397, "r_axis": 3.42406181930655, "r_eq": 3.0582542078285186, "area": 8174.219311258833, "m_irr": 12.752291016245236, "m": 13.128571244580769, "nu_max": 0.6788947314999308}, "0.77": {"r_axis": 5.271299069131401, "r_eq": 4.802467027757436, "area": 10187.798057058708, "m_irr": 14.23656568489615, "m": 14.515103307718803, "nu_max": 0.42263310281770583}, "0.78": {"r_axis": 9.864120108941052, "r_eq": 9.355008686060462, "area": 23361.01447413406, "m_irr": 21.558121814062762, "m": 21.663646860715993, "nu_max": 0.21460913200381074}, "0.79": {"r_axis": 18.918668153160123, "r_eq": 18.48980742048288, "area": 74993.61936400303, "m_irr": 38.62577705065162, "m": 38.65049635716666, "nu_max": 0.10827335439668186}, "0.8": {"r_axis": 63.42517982444206, "r_eq": 63.223232272485504, "area": 810808.2276667624, "m_irr": 127.00597295636537, "m": 127.00683946738427, "nu_max": 0.03163657942684579}}, "curves": {"0.77": [[0.01, 0.013911770242593727, 0.01782354048518745, 0.021735310727781176, 0.0256470809703749, 0.029558851212968626, 0.03347062145556236, 0.03738239169815608, 0.04129416194074981, 0.04520593218334353, 0.04911770242593726, 0.05302947266853098, 0.05694124291112471, 0.06085301315371844, 0.06476478339631216, 0.06867655363890589, 0.0725883238814996, 0.07650009412409334, 0.08041186436668706, 0.08432363460928079, 0.0882354048518745, 0.09214717509446824, 0.09605894533706195, 0.09997071557965569, 0.10388248582224942, 0.10779425606484314, 0.11170602630743687, 0.11561779655003059, 0.11952956679262432, 0.12344133703521804, 0.12735310727781177, 0.1312648775204055, 0.13517664776299923, 0.13908841800559296, 0.1430001882481867, 0.1469119584907804, 0.15082372873337413, 0.15473549897596786, 0.1586472692185616, 0.1625590394611553, 0.16647080970374903, 0.17038257994634276, 0.1742943501889365, 0.17820612043153022, 0.18211789067412393, 0.18602966091671766, 0.1899414311593114, 0.19385320140190512, 0.19776497164449885, 0.20167674188709256, 0.2055885121296863, 0.20950028237228002, 0.21341205261487375, 0.21732382285746746, 0.2212355931000612, 0.22514736334265492, 0.22905913358524865, 0.23297090382784238, 0.2368826740704361, 0.24079444431302982, 0.24470621455562355, 0.24861798479821728, 0.252529755040811, 0.2564415252834047, 0.26035329552599845, 0.26426506576859216, 0.2681768360111859, 0.2720886062537796, 0.2760003764963734, 0.2799121467389671, 0.2838239169815608, 0.28773568722415455, 0.29164745746674825, 0.295559227709342, 0.2994709979519357, 0.3033827681945294, 0.3072945384371232, 0.3112063086797169, 0.3151180789223106, 0.31902984916490434, 0.32294161940749805, 0.3268533896500918, 0.3307651598926855, 0.3346769301352792, 0.338588700377873, 0.3425004706204667, 0.34641224086306044, 0.35032401110565414, 0.35423578134824785, 0.3581475515908416, 0.3620593218334353, 0.36597109207602907, 0.3698828623186228, 0.3737946325612165, 0.37770640280381024, 0.38161817304640394, 0.3855299432889977, 0.3894417135315914, 0.3933534837741851, 0.39726525401677887, 0.40117702425937257, 0.4050887945019663, 0.40900056474456004, 0.41291233498715374, 0.4168241052297475, 0.4207358754723412, 0.4246476457149349, 0.42855941595752867, 0.43247118620012237, 0.43638295644271613, 0.44029472668530983, 0.44420649692790354, 0.4481182671704973, 0.452030037413091, 0.45594180765568476, 0.45985357789827846, 0.46376534814087217, 0.46767711838346593, 0.47158888862605963, 0.47550065886865334, 0.4794124291112471, 0.4833241993538408, 0.48723596959643456, 0.49114773983902826, 0.49505951008162197, 0.4989712803242157, 0.5028830505668094, 0.5067948208094032, 0.5107065910519969, 0.5146183612945906, 0.5185301315371843, 0.5224419017797781, 0.5263536720223718, 0.5302654422649655, 0.5341772125075592, 0.5380889827501529, 0.5420007529927467, 0.5459125232353405, 0.5498242934779342, 0.5537360637205279, 0.5576478339631216, 0.5615596042057154, 0.5654713744483091, 0.5693831446909028, 0.5732949149334965, 0.5772066851760902, 0.581118455418684, 0.5850302256612777, 0.5889419959038714, 0.5928537661464651, 0.5967655363890588, 0.6006773066316525, 0.6045890768742463, 0.60850084711684, 0.6124126173594338, 0.6163243876020275, 0.6202361578446212, 0.624147928087215, 0.6280596983298087, 0.6319714685724024, 0.6358832388149961, 0.6397950090575898, 0.6437067793001836, 0.6476185495427773, 0.651530319785371, 0.6554420900279647, 0.6593538602705584, 0.6632656305131522, 0.6671774007557459, 0.6710891709983396, 0.6750009412409333, 0.678912711483527, 0.6828244817261209, 0.6867362519687146, 0.6906480222113083, 0.694559792453902, 0.6984715626964957, 0.7023833329390895, 0.7062951031816832, 0.7102068734242769, 0.7141186436668706, 0.7180304139094643, 0.7219421841520581, 0.7258539543946518, 0.7297657246372455, 0.7336774948798392, 0.737589265122433, 0.7415010353650268, 0.7454128056076205, 0.7493245758502142, 0.7532363460928079, 0.7571481163354016, 0.7610598865779954, 0.7649716568205891, 0.7688834270631828, 0.7727951973057765, 0.7767069675483702, 0.7806187377909639, 0.7845305080335577, 0.7884422782761514, 0.7923540485187451, 0.7962658187613388, 0.8001775890039325, 0.8040893592465264, 0.8080011294891201, 0.8119128997317138, 0.8158246699743075, 0.8197364402169012, 0.823648210459495, 0.8275599807020887, 0.8314717509446824, 0.8353835211872761, 0.8392952914298698, 0.8432070616724636, 0.8471188319150573, 0.851030602157651, 0.8549423724002447, 0.8588541426428384, 0.8627659128854323, 0.866677683128026, 0.8705894533706197, 0.8745012236132134, 0.8784129938558071, 0.8823247640984009, 0.8862365343409946, 0.8901483045835883, 0.894060074826182, 0.8979718450687757, 0.9018836153113695, 0.9057953855539632, 0.9097071557965569, 0.9136189260391506, 0.9175306962817443, 0.9214424665243381, 0.9253542367669318, 0.9292660070095256, 0.9331777772521193, 0.937089547494713, 0.9410013177373067, 0.9449130879799005, 0.9488248582224942, 0.9527366284650879, 0.9566483987076816, 0.9605601689502753, 0.9644719391928691, 0.9683837094354628, 0.9722954796780565, 0.9762072499206502, 0.9801190201632439, 0.9840307904058377, 0.9879425606484314, 0.9918543308910251, 0.9957661011336189, 0.9996778713762126, 1.0035896416188064, 1.0075014118614, 1.0114131821039938, 1.0153249523465875, 1.0192367225891812, 1.023148492831775, 1.0270602630743686, 1.0309720333169623, 1.0348838035595562, 1.03879557380215, 1.0427073440447436, 1.0466191142873373, 1.050530884529931, 1.0544426547725247, 1.0583544250151184, 1.0622661952577122, 1.0661779655003059, 1.0700897357428996, 1.0740015059854935, 1.0779132762280872, 1.081825046470681, 1.0857368167132746, 1.0896485869558683, 1.093560357198462, 1.0974721274410557, 1.1013838976836494, 1.1052956679262431, 1.1092074381688368, 1.1131192084114307, 1.1170309786540245, 1.1209427488966182, 1.1248545191392119, 1.1287662893818056, 1.1326780596243993, 1.136589829866993, 1.1405016001095867, 1.1444133703521804, 1.148325140594774, 1.152236910837368, 1.1561486810799617, 1.1600604513225554, 1.1639722215651491, 1.1678839918077428, 1.1717957620503365, 1.1757075322929302, 1.179619302535524, 1.1835310727781176, 1.1874428430207113, 1.191354613263305, 1.195266383505899, 1.1991781537484927, 1.2030899239910864, 1.20700169423368, 1.2109134644762738, 1.2148252347188675, 1.2187370049614612, 1.222648775204055, 1.2265605454466486, 1.2304723156892423, 1.2343840859318362, 1.23829585617443, 1.2422076264170236, 1.2461193966596174, 1.250031166902211, 1.2539429371448048, 1.2578547073873985, 1.2617664776299922, 1.2656782478725859, 1.2695900181151796, 1.2735017883577735, 1.2774135586003672, 1.281325328842961, 1.2852370990855546, 1.2891488693281483, 1.293060639570742, 1.2969724098133357, 1.3008841800559294, 1.3047959502985231, 1.3087077205411168, 1.3126194907837108, 1.3165312610263045, 1.3204430312688982, 1.3243548015114919, 1.3282665717540856, 1.3321783419966793, 1.336090112239273, 1.3400018824818667, 1.3439136527244604, 1.347825422967054, 1.3517371932096478, 1.3556489634522417, 1.3595607336948354, 1.3634725039374291, 1.3673842741800228, 1.3712960444226165, 1.3752078146652102, 1.379119584907804, 1.3830313551503977, 1.3869431253929914, 1.390854895635585, 1.394766665878179, 1.3986784361207727, 1.4025902063633664, 1.40650197660596, 1.4104137468485538, 1.4143255170911475, 1.4182372873337412, 1.422149057576335, 1.4260608278189286, 1.4299725980615223, 1.4338843683041163, 1.43779613854671, 1.4417079087893037, 1.4456196790318974, 1.449531449274491, 1.4534432195170848, 1.4573549897596785, 1.4612667600022722, 1.4651785302448659, 1.4690903004874596, 1.4730020707300535, 1.4769138409726472, 1.480825611215241, 1.4847373814578346, 1.4886491517004283, 1.492560921943022, 1.4964726921856157, 1.5003844624282094, 1.5042962326708031, 1.5082080029133969, 1.5121197731559908, 1.5160315433985845, 1.5199433136411782, 1.5238550838837719, 1.5277668541263656, 1.5316786243689593, 1.535590394611553, 1.5395021648541467, 1.5434139350967404, 1.5473257053393341, 1.5512374755819278, 1.5551492458245217, 1.5590610160671154, 1.5629727863097092, 1.5668845565523029, 1.5707963267948966], [5.271240416807622, 5.271185554631461, 5.271112747197701, 5.2710220041019, 5.270913336573034, 5.2707867577415355, 5.270642282821249, 5.270479929013352, 5.270299715598399, 5.270101663985421, 5.2698857976009865, 5.269652141956787, 5.269400724685671, 5.269131575433795, 5.268844725882759, 5.268540209809688, 5.268218063035695, 5.267878323336811, 5.267521030523612, 5.267146226453218, 5.26675395495638, 5.266344261777293, 5.265917194642942, 5.265472803266519, 5.265011139288693, 5.264532256196972, 5.264036209387015, 5.263523056167782, 5.262992855741133, 5.262445669090423, 5.261881559006405, 5.261300590107365, 5.260702828835539, 5.260088343401951, 5.2594572037018406, 5.258809481358366, 5.258145249720169, 5.257464583857348, 5.256767560489439, 5.256054257923772, 5.255324756087742, 5.254579136520809, 5.253817482370808, 5.253039878329463, 5.252246410561798, 5.25143716673342, 5.250612235998057, 5.24977170899393, 5.248915677811225, 5.248044235886309, 5.247157478030297, 5.246255500410181, 5.2453384005438926, 5.244406277293734, 5.243459230775189, 5.24249736232874, 5.241520774521483, 5.240529571130707, 5.239523857140013, 5.238503738721051, 5.237469323124012, 5.236420718695515, 5.235358034852325, 5.234281382071305, 5.233190871885542, 5.232086616862441, 5.230968730492681, 5.229837327219421, 5.228692522402246, 5.227534432307292, 5.226363174103417, 5.22517886584999, 5.22398162638845, 5.222771575359871, 5.2215488331747935, 5.220313520995934, 5.219065760734456, 5.217805675046262, 5.216533387267418, 5.215249021352852, 5.213952701903573, 5.2126445541197235, 5.211324703796976, 5.209993277323011, 5.208650401670074, 5.207296204291922, 5.205930813139124, 5.20455435663603, 5.203166963653224, 5.2017687635042416, 5.2003598859422775, 5.198940461152172, 5.197510619645136, 5.196070492287416, 5.194620210272157, 5.193159905091926, 5.191689708535722, 5.190209752685985, 5.1887201699156575, 5.18722109281464, 5.185712654158879, 5.184194986937932, 5.182668224301793, 5.18113249955823, 5.179587946170162, 5.178034697753048, 5.176472888063308, 5.174902650890254, 5.1733241201178775, 5.171737429681264, 5.170142713544036, 5.168540105696085, 5.16692974015135, 5.16531175094562, 5.163686272123752, 5.162053437633702, 5.160413381400309, 5.15876623727707, 5.157112139025309, 5.1554512203123455, 5.153783614709683, 5.1521094556912415, 5.15042887663159, 5.148742010729949, 5.147048991007781, 5.1453499503401225, 5.143645021401131, 5.141934336662665, 5.14021802839292, 5.138496228655082, 5.136769069306026, 5.135036681992528, 5.133299198056999, 5.131556748591325, 5.129809464425768, 5.128057476092568, 5.126300913824994, 5.124539907556425, 5.122774586919474, 5.121005081245136, 5.119231519561979, 5.117454030541496, 5.115672742469808, 5.113887783316764, 5.11209928067128, 5.110307361740202, 5.1085121533478395, 5.106713781935521, 5.104912373561192, 5.103108053899034, 5.101300948238667, 5.0994911814077, 5.097678877807216, 5.095864161431349, 5.0940471558224045, 5.092227984070794, 5.090406768815009, 5.0885836322416225, 5.086758696085326, 5.084932081628994, 5.0831039097037705, 5.081274300660891, 5.079443374310047, 5.07761125002183, 5.075778046663553, 5.0739438825941505, 5.072108875664555, 5.0702731432180945, 5.068436802090935, 5.066599968612534, 5.064762758606137, 5.062925287389283, 5.061087669756344, 5.059250019906875, 5.057412451551535, 5.055575077858897, 5.05373801144638, 5.0519013643810124, 5.050065248180216, 5.048229773812611, 5.046395051698852, 5.04456119171248, 5.0427283031808035, 5.0408964948858, 5.039065875021174, 5.037236551184752, 5.035408630445095, 5.033582219289905, 5.0317574236266625, 5.029934348783721, 5.028113099511432, 5.026293779983291, 5.0244764937971, 5.022661343976141, 5.020848432970384, 5.019037862657703, 5.017229734338293, 5.015424148668305, 5.013621205747033, 5.0118210050910585, 5.010023645619239, 5.008229225654103, 5.0064378429232255, 5.004649594560649, 5.002864577108301, 5.001082886517432, 4.999304618150066, 4.99752986678047, 4.995758726596629, 4.993991291201736, 4.992227653573052, 4.990467906075454, 4.988712140507578, 4.986960448064665, 4.985212919340145, 4.983469644327231, 4.9817307124205445, 4.979996212417736, 4.978266232521121, 4.976540860339331, 4.97482018288896, 4.973104286596231, 4.971393257298668, 4.969687180246772, 4.967986140099159, 4.96629022087356, 4.964599506020651, 4.962914078403551, 4.961234020288848, 4.959559413348353, 4.957890338660852, 4.956226876713866, 4.954569107405424, 4.95291711004583, 4.951270963359438, 4.949630745486434, 4.94799653398462, 4.9463684058311985, 4.9447464374245635, 4.943130704586093, 4.941521282553278, 4.939918245945132, 4.93832166882479, 4.93673162467891, 4.9351481864143185, 4.93357142635983, 4.932001416268069, 4.930438227317304, 4.928881930113257, 4.927332594690938, 4.925790290516462, 4.924255086488875, 4.922727050941979, 4.921206251646142, 4.919692755810129, 4.918186630082911, 4.916687940555487, 4.915196752762616, 4.913713131661835, 4.912237141646053, 4.910768846563158, 4.909308309705915, 4.907855593813777, 4.906410761074685, 4.904973873126878, 4.903544991060676, 4.902124175420281, 4.900711486205561, 4.8993069828738305, 4.897910724341632, 4.896522768986502, 4.895143174648741, 4.893771998633174, 4.892409297710903, 4.891055128121059, 4.889709545572541, 4.888372605245751, 4.887044361793639, 4.885724869332554, 4.884414181446873, 4.883112351198253, 4.881819431127278, 4.880535473255156, 4.879260529085405, 4.877994649605527, 4.876737885288683, 4.875490286095346, 4.874251901474964, 4.873022780367597, 4.8718029712055495, 4.870592521915004, 4.86939147991763, 4.868199892132195, 4.8670178049761645, 4.865845264367279, 4.864682315725147, 4.863529003972797, 4.862385373538246, 4.861251468356043, 4.860127331868804, 4.859013007043581, 4.857908536370723, 4.856813961807314, 4.855729324825722, 4.854654666417396, 4.853590027094323, 4.852535446890486, 4.851490965363306, 4.850456621595077, 4.849432454194384, 4.848418501297504, 4.847414800569813, 4.846421389207162, 4.845438303937252, 4.844465581020988, 4.84350325625383, 4.842551364967125, 4.841609942029428, 4.840679021847805, 4.8397586383691396, 4.838848825081402, 4.837949615014925, 4.837061040743657, 4.8361831343864035, 4.835315927608058, 4.8344594516208135, 4.833613737185363, 4.832778814612093, 4.831954713762247, 4.831141464049092, 4.830339094442396, 4.82954763349232, 4.828767109284345, 4.82799754945853, 4.827238981217651, 4.826491431328262, 4.825754926121764, 4.8250294914954415, 4.824315152913478, 4.823611935407982, 4.822919863579973, 4.822238961600366, 4.821569253210942, 4.8209107617252895, 4.820263510029755, 4.819627520584351, 4.819002815423671, 4.818389416157774, 4.817787343973068, 4.81719661963316, 4.816617263479712, 4.816049295433257, 4.81549273499403, 4.8149476012428645, 4.81441391285988, 4.813891688103715, 4.81338094480652, 4.812881700387898, 4.812393971855623, 4.811917775806348, 4.81145312842628, 4.811000045491856, 4.810558542370393, 4.810128634020731, 4.809710334993843, 4.809303659433456, 4.808908621076625, 4.808525233254319, 4.808153508891966, 4.807793460509999, 4.8074451002243865, 4.807108439747127, 4.806783490386748, 4.806470263048787, 4.806168768236236, 4.805879016049994, 4.805601016190181, 4.805334777966372, 4.805080310282776, 4.80483762164228, 4.804606720149761, 4.804387613512413, 4.804180309040082, 4.803984813645575, 4.803801133844944, 4.803629275757776, 4.803469245107436, 4.803321047221329, 4.8031846870311075, 4.803060169072892, 4.802947497487463, 4.802846676020434, 4.8027577080224075, 4.802680596449129, 4.8026153438616, 4.802561952426194, 4.802520423915795, 4.8024907597099435, 4.802472960793525, 4.802467027757436]], "0.78": [[0.01, 0.013911770242593727, 0.01782354048518745, 0.021735310727781176, 0.0256470809703749, 0.029558851212968626, 0.03347062145556236, 0.03738239169815608, 0.04129416194074981, 0.04520593218334353, 0.04911770242593726, 0.05302947266853098, 0.05694124291112471, 0.06085301315371844, 0.06476478339631216, 0.06867655363890589, 0.0725883238814996, 0.07650009412409334, 0.08041186436668706, 0.08432363460928079, 0.0882354048518745, 0.09214717509446824, 0.09605894533706195, 0.09997071557965569, 0.10388248582224942, 0.10779425606484314, 0.11170602630743687, 0.11561779655003059, 0.11952956679262432, 0.12344133703521804, 0.12735310727781177, 0.1312648775204055, 0.13517664776299923, 0.13908841800559296, 0.1430001882481867, 0.1469119584907804, 0.15082372873337413, 0.15473549897596786, 0.1586472692185616, 0.1625590394611553, 0.16647080970374903, 0.17038257994634276, 0.1742943501889365, 0.17820612043153022, 0.18211789067412393, 0.18602966091671766, 0.1899414311593114, 0.19385320140190512, 0.19776497164449885, 0.20167674188709256, 0.2055885121296863, 0.20950028237228002, 0.21341205261487375, 0.21732382285746746, 0.2212355931000612, 0.22514736334265492, 0.22905913358524865, 0.23297090382784238, 0.2368826740704361, 0.24079444431302982, 0.24470621455562355, 0.24861798479821728, 0.252529755040811, 0.2564415252834047, 0.26035329552599845, 0.26426506576859216, 0.2681768360111859, 0.2720886062537796, 0.2760003764963734, 0.2799121467389671, 0.2838239169815608, 0.28773568722415455, 0.29164745746674825, 0.295559227709342, 0.2994709979519357, 0.3033827681945294, 0.3072945384371232, 0.3112063086797169, 0.3151180789223106, 0.31902984916490434, 0.32294161940749805, 0.3268533896500918, 0.3307651598926855, 0.3346769301352792, 0.338588700377873, 0.3425004706204667, 0.34641224086306044, 0.35032401110565414, 0.35423578134824785, 0.3581475515908416, 0.3620593218334353, 0.36597109207602907, 0.3698828623186228, 0.3737946325612165, 0.37770640280381024, 0.38161817304640394, 0.3855299432889977, 0.3894417135315914, 0.3933534837741851, 0.39726525401677887, 0.40117702425937257, 0.4050887945019663, 0.40900056474456004, 0.41291233498715374, 0.4168241052297475, 0.4207358754723412, 0.4246476457149349, 0.42855941595752867, 0.43247118620012237, 0.43638295644271613, 0.44029472668530983, 0.44420649692790354, 0.4481182671704973, 0.452030037413091, 0.45594180765568476, 0.45985357789827846, 0.46376534814087217, 0.46767711838346593, 0.47158888862605963, 0.47550065886865334, 0.4794124291112471, 0.4833241993538408, 0.48723596959643456, 0.49114773983902826, 0.49505951008162197, 0.4989712803242157, 0.5028830505668094, 0.5067948208094032, 0.5107065910519969, 0.5146183612945906, 0.5185301315371843, 0.5224419017797781, 0.5263536720223718, 0.5302654422649655, 0.5341772125075592, 0.5380889827501529, 0.5420007529927467, 0.5459125232353405, 0.5498242934779342, 0.5537360637205279, 0.5576478339631216, 0.5615596042057154, 0.5654713744483091, 0.5693831446909028, 0.5732949149334965, 0.5772066851760902, 0.581118455418684, 0.5850302256612777, 0.5889419959038714, 0.5928537661464651, 0.5967655363890588, 0.6006773066316525, 0.6045890768742463, 0.60850084711684, 0.6124126173594338, 0.6163243876020275, 0.6202361578446212, 0.624147928087215, 0.6280596983298087, 0.6319714685724024, 0.6358832388149961, 0.6397950090575898, 0.6437067793001836, 0.6476185495427773, 0.651530319785371, 0.6554420900279647, 0.6593538602705584, 0.6632656305131522, 0.6671774007557459, 0.6710891709983396, 0.6750009412409333, 0.678912711483527, 0.6828244817261209, 0.6867362519687146, 0.6906480222113083, 0.694559792453902, 0.6984715626964957, 0.7023833329390895, 0.7062951031816832, 0.7102068734242769, 0.7141186436668706, 0.7180304139094643, 0.7219421841520581, 0.7258539543946518, 0.7297657246372455, 0.7336774948798392, 0.737589265122433, 0.7415010353650268, 0.7454128056076205, 0.7493245758502142, 0.7532363460928079, 0.7571481163354016, 0.7610598865779954, 0.7649716568205891, 0.7688834270631828, 0.7727951973057765, 0.7767069675483702, 0.7806187377909639, 0.7845305080335577, 0.7884422782761514, 0.7923540485187451, 0.7962658187613388, 0.8001775890039325, 0.8040893592465264, 0.8080011294891201, 0.8119128997317138, 0.8158246699743075, 0.8197364402169012, 0.823648210459495, 0.8275599807020887, 0.8314717509446824, 0.8353835211872761, 0.8392952914298698, 0.8432070616724636, 0.8471188319150573, 0.851030602157651, 0.8549423724002447, 0.8588541426428384, 0.8627659128854323, 0.866677683128026, 0.8705894533706197, 0.8745012236132134, 0.8784129938558071, 0.8823247640984009, 0.8862365343409946, 0.8901483045835883, 0.894060074826182, 0.8979718450687757, 0.9018836153113695, 0.9057953855539632, 0.9097071557965569, 0.9136189260391506, 0.9175306962817443, 0.9214424665243381, 0.9253542367669318, 0.9292660070095256, 0.9331777772521193, 0.937089547494713, 0.9410013177373067, 0.9449130879799005, 0.9488248582224942, 0.9527366284650879, 0.9566483987076816, 0.9605601689502753, 0.9644719391928691, 0.9683837094354628, 0.9722954796780565, 0.9762072499206502, 0.9801190201632439, 0.9840307904058377, 0.9879425606484314, 0.9918543308910251, 0.9957661011336189, 0.9996778713762126, 1.0035896416188064, 1.0075014118614, 1.0114131821039938, 1.0153249523465875, 1.0192367225891812, 1.023148492831775, 1.0270602630743686, 1.0309720333169623, 1.0348838035595562, 1.03879557380215, 1.0427073440447436, 1.0466191142873373, 1.050530884529931, 1.0544426547725247, 1.0583544250151184, 1.0622661952577122, 1.0661779655003059, 1.0700897357428996, 1.0740015059854935, 1.0779132762280872, 1.081825046470681, 1.0857368167132746, 1.0896485869558683, 1.093560357198462, 1.0974721274410557, 1.1013838976836494, 1.1052956679262431, 1.1092074381688368, 1.1131192084114307, 1.1170309786540245, 1.1209427488966182, 1.1248545191392119, 1.1287662893818056, 1.1326780596243993, 1.136589829866993, 1.1405016001095867, 1.1444133703521804, 1.148325140594774, 1.152236910837368, 1.1561486810799617, 1.1600604513225554, 1.1639722215651491, 1.1678839918077428, 1.1717957620503365, 1.1757075322929302, 1.179619302535524, 1.1835310727781176, 1.1874428430207113, 1.191354613263305, 1.195266383505899, 1.1991781537484927, 1.2030899239910864, 1.20700169423368, 1.2109134644762738, 1.2148252347188675, 1.2187370049614612, 1.222648775204055, 1.2265605454466486, 1.2304723156892423, 1.2343840859318362, 1.23829585617443, 1.2422076264170236, 1.2461193966596174, 1.250031166902211, 1.2539429371448048, 1.2578547073873985, 1.2617664776299922, 1.2656782478725859, 1.2695900181151796, 1.2735017883577735, 1.2774135586003672, 1.281325328842961, 1.2852370990855546, 1.2891488693281483, 1.293060639570742, 1.2969724098133357, 1.3008841800559294, 1.3047959502985231, 1.3087077205411168, 1.3126194907837108, 1.3165312610263045, 1.3204430312688982, 1.3243548015114919, 1.3282665717540856, 1.3321783419966793, 1.336090112239273, 1.3400018824818667, 1.3439136527244604, 1.347825422967054, 1.3517371932096478, 1.3556489634522417, 1.3595607336948354, 1.3634725039374291, 1.3673842741800228, 1.3712960444226165, 1.3752078146652102, 1.379119584907804, 1.3830313551503977, 1.3869431253929914, 1.390854895635585, 1.394766665878179, 1.3986784361207727, 1.4025902063633664, 1.40650197660596, 1.4104137468485538, 1.4143255170911475, 1.4182372873337412, 1.422149057576335, 1.4260608278189286, 1.4299725980615223, 1.4338843683041163, 1.43779613854671, 1.4417079087893037, 1.4456196790318974, 1.449531449274491, 1.4534432195170848, 1.4573549897596785, 1.4612667600022722, 1.4651785302448659, 1.4690903004874596, 1.4730020707300535, 1.4769138409726472, 1.480825611215241, 1.4847373814578346, 1.4886491517004283, 1.492560921943022, 1.4964726921856157, 1.5003844624282094, 1.5042962326708031, 1.5082080029133969, 1.5121197731559908, 1.5160315433985845, 1.5199433136411782, 1.5238550838837719, 1.5277668541263656, 1.5316786243689593, 1.535590394611553, 1.5395021648541467, 1.5434139350967404, 1.5473257053393341, 1.5512374755819278, 1.5551492458245217, 1.5590610160671154, 1.5629727863097092, 1.5668845565523029, 1.5707963267948966], [9.864063002960375, 9.864009587477328, 9.863938698996224, 9.863850344196983, 9.863744530978682, 9.863621268528968, 9.863480567514454, 9.863322440113752, 9.863146899887715, 9.862953961869387, 9.862743642625142, 9.862515960186022, 9.862270933992031, 9.86200858499425, 9.861728935663871, 9.861432009910787, 9.861117833045165, 9.860786431870768, 9.860437834691348, 9.860072071275118, 9.859689172752525, 9.859289171700885, 9.858872102171057, 9.858437999686274, 9.85798690118518, 9.85751884494403, 9.857033870665731, 9.856532019492823, 9.856013334006452, 9.8554778582024, 9.854925637377324, 9.854356718189868, 9.853771148695975, 9.853168978347643, 9.852550257991723, 9.851915039827333, 9.851263377304987, 9.850595325208392, 9.849910939665182, 9.849210278145492, 9.848493399460597, 9.847760363728897, 9.847011232274891, 9.84624606769596, 9.845464933873169, 9.844667895969533, 9.843855020428535, 9.843026374964081, 9.842182028457696, 9.841322050975107, 9.840446513799066, 9.839555489425118, 9.838649051559988, 9.83772727511992, 9.836790236201354, 9.835838011975282, 9.834870680749146, 9.8338883219664, 9.83289101620357, 9.831878845168495, 9.830851891698575, 9.829810239733707, 9.828753974206467, 9.82768318110632, 9.82659794747178, 9.825498361386142, 9.824384511975653, 9.823256489407687, 9.822114384883374, 9.820958290529596, 9.819788299420006, 9.818604505591727, 9.817407004031008, 9.816195890671361, 9.814971262391708, 9.813733217014478, 9.81248185327055, 9.811217270693483, 9.809939569697761, 9.808648851547773, 9.807345218353092, 9.806028773066645, 9.804699619482797, 9.803357862235496, 9.802003606756434, 9.800636959170019, 9.799258026385562, 9.797866916052907, 9.796463736557588, 9.795048597019008, 9.793621607288594, 9.792182877947956, 9.790732520284871, 9.789270646170568, 9.787797368151063, 9.78631279940638, 9.78481705373912, 9.783310245572697, 9.781792489949556, 9.780263902529422, 9.778724599587528, 9.77717469792803, 9.775614314849262, 9.77404356821321, 9.772462576388868, 9.770871458250557, 9.76927033317628, 9.767659321046057, 9.766038542240302, 9.764408117634709, 9.762768168477185, 9.76111881644127, 9.759460183628345, 9.757792392528916, 9.756115566021089, 9.754429827369059, 9.752735300221648, 9.751032108610785, 9.749320376950061, 9.7476002299424, 9.745871792552732, 9.744135190091244, 9.742390548139216, 9.740637992547605, 9.738877649435764, 9.737109645190106, 9.735334106462846, 9.733551160170697, 9.731760933483537, 9.72996355367607, 9.728159148248759, 9.726347844891729, 9.724529771448864, 9.722705055916713, 9.720873826443402, 9.719036211327554, 9.71719233901724, 9.715342338108936, 9.713486337340962, 9.71162446544391, 9.709756851249544, 9.707883623679791, 9.70600491169794, 9.704120844307791, 9.702231550552815, 9.700337159515337, 9.698437800315741, 9.69653360211166, 9.694624694097232, 9.692711205408916, 9.690793265106173, 9.68887100227828, 9.686944545949661, 9.685014025078955, 9.68307956855842, 9.681141305213385, 9.679199363801715, 9.677253873013278, 9.675304961469447, 9.673352757722618, 9.67139739014914, 9.669438986947982, 9.667477676253302, 9.665513586032693, 9.663546844086706, 9.661577578048552, 9.659605915383844, 9.657631983390322, 9.655655909197627, 9.653677819767093, 9.65169784189152, 9.649716102177102, 9.64773272687941, 9.645747842098482, 9.643761573710503, 9.64177404733222, 9.639785388320899, 9.637795721774362, 9.635805172530999, 9.633813865169808, 9.631821924010458, 9.629829473113336, 9.627836636279682, 9.62584353702103, 9.623850298415514, 9.621857043321913, 9.619863894278835, 9.617870973482056, 9.615878402784755, 9.61388630369785, 9.61189479739025, 9.609904004689207, 9.607914046080637, 9.605925041709463, 9.603937111379983, 9.60195037455624, 9.599964950304111, 9.597980957181994, 9.595998513471145, 9.59401773704608, 9.592038745364295, 9.590061655466787, 9.588086583978617, 9.58611364710949, 9.58414296065432, 9.582174639993832, 9.580208800095178, 9.57824555551255, 9.576285020387807, 9.574327308449774, 9.57237253286161, 9.570420806343359, 9.56847224122143, 9.566526949341688, 9.564585042070231, 9.562646630294205, 9.560711824422562, 9.558780734386907, 9.55685346964229, 9.554930139168059, 9.553010851468686, 9.551095714574625, 9.54918483604316, 9.547278322959295, 9.545376281863595, 9.543478818679063, 9.541586038942166, 9.539698047662638, 9.53781494931751, 9.535936847852101, 9.534063846680995, 9.532196048689075, 9.530333556232506, 9.528476471139756, 9.526624894712645, 9.524778927727343, 9.522938670435437, 9.521104222564954, 9.519275683321423, 9.517453151388946, 9.51563672483639, 9.513826501074636, 9.512022577094502, 9.510225049315528, 9.50843401358293, 9.506649565168722, 9.504871798772893, 9.503100808524525, 9.50133668798299, 9.499579530139089, 9.497829427416224, 9.496086471671555, 9.494350754197194, 9.492622365721369, 9.490901396409585, 9.489187935865838, 9.487482073133776, 9.485783896666229, 9.484093494146627, 9.482410952811282, 9.480736359328585, 9.479069799760723, 9.477411359564917, 9.475761123594644, 9.474119176100894, 9.472485600733407, 9.470860480541909, 9.469243897977357, 9.46763593489319, 9.466036672546544, 9.464446191599517, 9.4628645721204, 9.461291893584903, 9.45972823487742, 9.458173674292238, 9.456628289534777, 9.455092157722836, 9.453565355387818, 9.452047958318387, 9.45054004162243, 9.449041679943495, 9.447552947301343, 9.446073917092844, 9.444604662093255, 9.443145254457432, 9.441695765721114, 9.44025626680212, 9.438826828001607, 9.437407519005305, 9.43599840888471, 9.43459956609835, 9.433211058492965, 9.431832953304738, 9.430465317160502, 9.429108216078927, 9.42776171547173, 9.426425880144873, 9.42510077429973, 9.423786461501715, 9.422483004538016, 9.42119046568975, 9.419908906632878, 9.41863838841376, 9.417378971450319, 9.416130715533209, 9.414893679826958, 9.413667922871138, 9.412453502581482, 9.411250476251034, 9.410058900551267, 9.408878831533203, 9.407710324628516, 9.406553434650657, 9.405408215795912, 9.404274721644517, 9.403153005161728, 9.402043118698872, 9.400945113994439, 9.399859042174521, 9.398784953650978, 9.397722898208912, 9.396672925065609, 9.395635082809447, 9.394609419400927, 9.393595982173661, 9.392594817835382, 9.39160597246892, 9.390629491533192, 9.38966541986415, 9.388713801675745, 9.387774680560888, 9.386848099492347, 9.385934100823711, 9.385032726290273, 9.384144017009952, 9.383268013484166, 9.382404755598724, 9.381554282622648, 9.380716633143633, 9.379891845140978, 9.379079955993761, 9.378281002456138, 9.377495020658152, 9.376722046106542, 9.375962113685535, 9.375215257657624, 9.374481511664348, 9.373760908727023, 9.373053481247519, 9.37235926100896, 9.37167827917647, 9.371010566297848, 9.370356152304295, 9.369715066511073, 9.369087337618117, 9.368472993681582, 9.367872062131973, 9.367284569796798, 9.366710542882432, 9.366150006974747, 9.365602987039667, 9.36506950742379, 9.364549591854914, 9.364043263442616, 9.36355054467877, 9.363071457438089, 9.362606022978618, 9.362154261942248, 9.361716194355179, 9.361291839628413, 9.36088121655819, 9.360484343317129, 9.360101237446353, 9.359731915882099, 9.359376394943114, 9.359034690330535, 9.358706817128288, 9.358392789803434, 9.358092622206511, 9.35780632757187, 9.357533918517975, 9.357275407047716, 9.35703080454869, 9.356800121793478, 9.35658336893989, 9.356380555531215, 9.356191690495027, 9.35601678213399, 9.35585583813875, 9.355708865585486, 9.355575870934654, 9.35545686003116, 9.355351838104504, 9.35526080976888, 9.355183779023315, 9.355120749251753, 9.35507172322312, 9.355036703091427, 9.355015690395783, 9.355008686060462]], "0.79": [[0.01, 0.013911770242593727, 0.01782354048518745, 0.021735310727781176, 0.0256470809703749, 0.029558851212968626, 0.03347062145556236, 0.03738239169815608, 0.04129416194074981, 0.04520593218334353, 0.04911770242593726, 0.05302947266853098, 0.05694124291112471, 0.06085301315371844, 0.06476478339631216, 0.06867655363890589, 0.0725883238814996, 0.07650009412409334, 0.08041186436668706, 0.08432363460928079, 0.0882354048518745, 0.09214717509446824, 0.09605894533706195, 0.09997071557965569, 0.10388248582224942, 0.10779425606484314, 0.11170602630743687, 0.11561779655003059, 0.11952956679262432, 0.12344133703521804, 0.12735310727781177, 0.1312648775204055, 0.13517664776299923, 0.13908841800559296, 0.1430001882481867, 0.1469119584907804, 0.15082372873337413, 0.15473549897596786, 0.1586472692185616, 0.1625590394611553, 0.16647080970374903, 0.17038257994634276, 0.1742943501889365, 0.17820612043153022, 0.18211789067412393, 0.18602966091671766, 0.1899414311593114, 0.19385320140190512, 0.19776497164449885, 0.20167674188709256, 0.2055885121296863, 0.20950028237228002, 0.21341205261487375, 0.21732382285746746, 0.2212355931000612, 0.22514736334265492, 0.22905913358524865, 0.23297090382784238, 0.2368826740704361, 0.24079444431302982, 0.24470621455562355, 0.24861798479821728, 0.252529755040811, 0.2564415252834047, 0.26035329552599845, 0.26426506576859216, 0.2681768360111859, 0.2720886062537796, 0.2760003764963734, 0.2799121467389671, 0.2838239169815608, 0.28773568722415455, 0.29164745746674825, 0.295559227709342, 0.2994709979519357, 0.3033827681945294, 0.3072945384371232, 0.3112063086797169, 0.3151180789223106, 0.31902984916490434, 0.32294161940749805, 0.3268533896500918, 0.3307651598926855, 0.3346769301352792, 0.338588700377873, 0.3425004706204667, 0.34641224086306044, 0.35032401110565414, 0.35423578134824785, 0.3581475515908416, 0.3620593218334353, 0.36597109207602907, 0.3698828623186228, 0.3737946325612165, 0.37770640280381024, 0.38161817304640394, 0.3855299432889977, 0.3894417135315914, 0.3933534837741851, 0.39726525401677887, 0.40117702425937257, 0.4050887945019663, 0.40900056474456004, 0.41291233498715374, 0.4168241052297475, 0.4207358754723412, 0.4246476457149349, 0.42855941595752867, 0.43247118620012237, 0.43638295644271613, 0.44029472668530983, 0.44420649692790354, 0.4481182671704973, 0.452030037413091, 0.45594180765568476, 0.45985357789827846, 0.46376534814087217, 0.46767711838346593, 0.47158888862605963, 0.47550065886865334, 0.4794124291112471, 0.4833241993538408, 0.48723596959643456, 0.49114773983902826, 0.49505951008162197, 0.4989712803242157, 0.5028830505668094, 0.5067948208094032, 0.5107065910519969, 0.5146183612945906, 0.5185301315371843, 0.5224419017797781, 0.5263536720223718, 0.5302654422649655, 0.5341772125075592, 0.5380889827501529, 0.5420007529927467, 0.5459125232353405, 0.5498242934779342, 0.5537360637205279, 0.5576478339631216, 0.5615596042057154, 0.5654713744483091, 0.5693831446909028, 0.5732949149334965, 0.5772066851760902, 0.581118455418684, 0.5850302256612777, 0.5889419959038714, 0.5928537661464651, 0.5967655363890588, 0.6006773066316525, 0.6045890768742463, 0.60850084711684, 0.6124126173594338, 0.6163243876020275, 0.6202361578446212, 0.624147928087215, 0.6280596983298087, 0.6319714685724024, 0.6358832388149961, 0.6397950090575898, 0.6437067793001836, 0.6476185495427773, 0.651530319785371, 0.6554420900279647, 0.6593538602705584, 0.6632656305131522, 0.6671774007557459, 0.6710891709983396, 0.6750009412409333, 0.678912711483527, 0.6828244817261209, 0.6867362519687146, 0.6906480222113083, 0.694559792453902, 0.6984715626964957, 0.7023833329390895, 0.7062951031816832, 0.7102068734242769, 0.7141186436668706, 0.7180304139094643, 0.7219421841520581, 0.7258539543946518, 0.7297657246372455, 0.7336774948798392, 0.737589265122433, 0.7415010353650268, 0.7454128056076205, 0.7493245758502142, 0.7532363460928079, 0.7571481163354016, 0.7610598865779954, 0.7649716568205891, 0.7688834270631828, 0.7727951973057765, 0.7767069675483702, 0.7806187377909639, 0.7845305080335577, 0.7884422782761514, 0.7923540485187451, 0.7962658187613388, 0.8001775890039325, 0.8040893592465264, 0.8080011294891201, 0.8119128997317138, 0.8158246699743075, 0.8197364402169012, 0.823648210459495, 0.8275599807020887, 0.8314717509446824, 0.8353835211872761, 0.8392952914298698, 0.8432070616724636, 0.8471188319150573, 0.851030602157651, 0.8549423724002447, 0.8588541426428384, 0.8627659128854323, 0.866677683128026, 0.8705894533706197, 0.8745012236132134, 0.8784129938558071, 0.8823247640984009, 0.8862365343409946, 0.8901483045835883, 0.894060074826182, 0.8979718450687757, 0.9018836153113695, 0.9057953855539632, 0.9097071557965569, 0.9136189260391506, 0.9175306962817443, 0.9214424665243381, 0.9253542367669318, 0.9292660070095256, 0.9331777772521193, 0.937089547494713, 0.9410013177373067, 0.9449130879799005, 0.9488248582224942, 0.9527366284650879, 0.9566483987076816, 0.9605601689502753, 0.9644719391928691, 0.9683837094354628, 0.9722954796780565, 0.9762072499206502, 0.9801190201632439, 0.9840307904058377, 0.9879425606484314, 0.9918543308910251, 0.9957661011336189, 0.9996778713762126, 1.0035896416188064, 1.0075014118614, 1.0114131821039938, 1.0153249523465875, 1.0192367225891812, 1.023148492831775, 1.0270602630743686, 1.0309720333169623, 1.0348838035595562, 1.03879557380215, 1.0427073440447436, 1.0466191142873373, 1.050530884529931, 1.0544426547725247, 1.0583544250151184, 1.0622661952577122, 1.0661779655003059, 1.0700897357428996, 1.0740015059854935, 1.0779132762280872, 1.081825046470681, 1.0857368167132746, 1.0896485869558683, 1.093560357198462, 1.0974721274410557, 1.1013838976836494, 1.1052956679262431, 1.1092074381688368, 1.1131192084114307, 1.1170309786540245, 1.1209427488966182, 1.1248545191392119, 1.1287662893818056, 1.1326780596243993, 1.136589829866993, 1.1405016001095867, 1.1444133703521804, 1.148325140594774, 1.152236910837368, 1.1561486810799617, 1.1600604513225554, 1.1639722215651491, 1.1678839918077428, 1.1717957620503365, 1.1757075322929302, 1.179619302535524, 1.1835310727781176, 1.1874428430207113, 1.191354613263305, 1.195266383505899, 1.1991781537484927, 1.2030899239910864, 1.20700169423368, 1.2109134644762738, 1.2148252347188675, 1.2187370049614612, 1.222648775204055, 1.2265605454466486, 1.2304723156892423, 1.2343840859318362, 1.23829585617443, 1.2422076264170236, 1.2461193966596174, 1.250031166902211, 1.2539429371448048, 1.2578547073873985, 1.2617664776299922, 1.2656782478725859, 1.2695900181151796, 1.2735017883577735, 1.2774135586003672, 1.281325328842961, 1.2852370990855546, 1.2891488693281483, 1.293060639570742, 1.2969724098133357, 1.3008841800559294, 1.3047959502985231, 1.3087077205411168, 1.3126194907837108, 1.3165312610263045, 1.3204430312688982, 1.3243548015114919, 1.3282665717540856, 1.3321783419966793, 1.336090112239273, 1.3400018824818667, 1.3439136527244604, 1.347825422967054, 1.3517371932096478, 1.3556489634522417, 1.3595607336948354, 1.3634725039374291, 1.3673842741800228, 1.3712960444226165, 1.3752078146652102, 1.379119584907804, 1.3830313551503977, 1.3869431253929914, 1.390854895635585, 1.394766665878179, 1.3986784361207727, 1.4025902063633664, 1.40650197660596, 1.4104137468485538, 1.4143255170911475, 1.4182372873337412, 1.422149057576335, 1.4260608278189286, 1.4299725980615223, 1.4338843683041163, 1.43779613854671, 1.4417079087893037, 1.4456196790318974, 1.449531449274491, 1.4534432195170848, 1.4573549897596785, 1.4612667600022722, 1.4651785302448659, 1.4690903004874596, 1.4730020707300535, 1.4769138409726472, 1.480825611215241, 1.4847373814578346, 1.4886491517004283, 1.492560921943022, 1.4964726921856157, 1.5003844624282094, 1.5042962326708031, 1.5082080029133969, 1.5121197731559908, 1.5160315433985845, 1.5199433136411782, 1.5238550838837719, 1.5277668541263656, 1.5316786243689593, 1.535590394611553, 1.5395021648541467, 1.5434139350967404, 1.5473257053393341, 1.5512374755819278, 1.5551492458245217, 1.5590610160671154, 1.5629727863097092, 1.5668845565523029, 1.5707963267948966], [18.918623178905342, 18.918581111152754, 18.918525281990323, 18.918455695725598, 18.918372357461337, 18.918275273173887, 18.918164449765687, 18.918039895118508, 18.9179016180153, 18.917749628199488, 18.917583936420044, 18.917404554398605, 18.917211494738027, 18.91700477101191, 18.916784397792124, 18.916550390645178, 18.916302766050837, 18.916041541392786, 18.91576673503591, 18.91547836632973, 18.915176455608133, 18.91486102412753, 18.914532094008337, 18.914189688332364, 18.913833831153422, 18.91346454749709, 18.91308186336038, 18.91268580565293, 18.912276402128715, 18.911853681485272, 18.911417673368756, 18.91096840837364, 18.910505918042386, 18.91003023484451, 18.9095413920851, 18.909039423964714, 18.908524365610813, 18.907996253077435, 18.9074551233448, 18.906901014318986, 18.90633396480538, 18.90575401441017, 18.905161203607864, 18.90455557377013, 18.903937167165296, 18.903306026958006, 18.902662197208738, 18.902005722873398, 18.901336649762595, 18.900655024444408, 18.89996089434379, 18.89925430774452, 18.898535313788287, 18.89780396247417, 18.897060304658147, 18.89630439205264, 18.895536277199177, 18.894756013372998, 18.893963654656474, 18.893159255948202, 18.89234287296164, 18.891514562224586, 18.890674381078693, 18.88982238767887, 18.888958640990317, 18.888083200696947, 18.887196127210327, 18.88629748171975, 18.8853873261804, 18.884465723312854, 18.88353273660247, 18.88258843029888, 18.88163286941536, 18.88066611969936, 18.879688247552608, 18.87869932008988, 18.87769940513843, 18.876688571237054, 18.87566688763546, 18.874634424293706, 18.87359125188159, 18.87253744177809, 18.87147306606925, 18.870398197447717, 18.869312909221062, 18.86821727536665, 18.867111370508336, 18.865995269915846, 18.864869049504232, 18.863732785833232, 18.86258655610671, 18.861430438172007, 18.860264510519393, 18.859088852197832, 18.857903542774956, 18.856708662441854, 18.855504291964873, 18.854290512684994, 18.85306740651724, 18.85183505595007, 18.85059354404481, 18.849342954435052, 18.848083371326066, 18.846814879427548, 18.845537563905445, 18.84425151047077, 18.84295680533348, 18.841653535201726, 18.84034178728126, 18.83902164927493, 18.83769320938203, 18.83635655629781, 18.835011779212863, 18.833658967812593, 18.83229821224563, 18.830929602963835, 18.82955323091172, 18.8281691874642, 18.826777564408456, 18.825378453943383, 18.823971948679144, 18.822558141636573, 18.821137126246693, 18.819708996350197, 18.818273846196924, 18.81683177044534, 18.815382864065402, 18.813927222289525, 18.812464940770912, 18.810996115487633, 18.80952084274128, 18.808039219156438, 18.80655134168028, 18.805057307582064, 18.803557214452724, 18.802051160204368, 18.800539243069856, 18.79902156160222, 18.797498214539228, 18.795969300844142, 18.79443491979935, 18.792895170918815, 18.79135015394768, 18.789799968861864, 18.788244715867712, 18.786684495401587, 18.785119408129514, 18.783549554946788, 18.781975036977656, 18.780395955574892, 18.778812412315308, 18.777224508801424, 18.77563234682141, 18.774036028381403, 18.772435655622964, 18.770831330822872, 18.769223156392773, 18.767611234878938, 18.76599566896197, 18.764376561456512, 18.762754015311014, 18.761128133607457, 18.759499019561073, 18.75786677652012, 18.756231507815663, 18.754593316789997, 18.75295230696929, 18.751308581916163, 18.749662245229313, 18.748013400543332, 18.74636215152853, 18.74470860189075, 18.74305285537124, 18.74139501574647, 18.739735186828014, 18.738073472462364, 18.736409976530823, 18.73474480294936, 18.733078055668493, 18.731409838478033, 18.729740255041243, 18.728069409158635, 18.726397404565155, 18.72472434492949, 18.723050333854026, 18.721375474874815, 18.719699871461483, 18.718023627017306, 18.71634684487906, 18.714669628317115, 18.71299208053533, 18.711314304671102, 18.709636403795358, 18.70795848091252, 18.706280638928813, 18.704602980342447, 18.702925607707332, 18.701248623493587, 18.699572130002295, 18.697896229365554, 18.69622102354659, 18.69454661433984, 18.692873103371078, 18.691200592097466, 18.68952918180774, 18.687858973622255, 18.686190068493154, 18.684522567204453, 18.682856570372238, 18.68119217844472, 18.679529491702446, 18.67786861025841, 18.676209634002088, 18.674552662195254, 18.672897794151165, 18.671245129008607, 18.66959476563347, 18.66794680261898, 18.66630133828594, 18.664658470682934, 18.66301829758662, 18.66138091650192, 18.659746424662284, 18.658114919029977, 18.656486496296267, 18.65486125288178, 18.65323928493666, 18.651620688340945, 18.650005558704752, 18.648393991368625, 18.64678608140378, 18.645181923612387, 18.64358161232005, 18.641985241166942, 18.64039290391256, 18.638804693969885, 18.637220704376812, 18.63564102779647, 18.634065756517607, 18.632494982454936, 18.63092879714952, 18.629367291769114, 18.6278105571086, 18.626258683590265, 18.624711761264273, 18.623169879809005, 18.621633128531432, 18.620101596367558, 18.618575371882738, 18.617054543272136, 18.615539198361088, 18.614029424605505, 18.612525309092273, 18.611026938539688, 18.609534399297807, 18.608047777334075, 18.6065671576197, 18.60509262483928, 18.603624263497224, 18.602162157639317, 18.60070639085322, 18.599257046268864, 18.597814206558972, 18.596377953939452, 18.59494837016994, 18.593525536554168, 18.59210953394052, 18.590700442722436, 18.589298342838894, 18.5879033137749, 18.586515434561914, 18.585134783778365, 18.583761439550095, 18.582395479550815, 18.581036980936332, 18.57968602011154, 18.5783426732036, 18.577007015860353, 18.575679123211813, 18.574359069870695, 18.573046929932918, 18.571742776978077, 18.57044668406996, 18.569158723757035, 18.567878968072957, 18.56660748853705, 18.565344356154807, 18.564089641418395, 18.56284341430712, 18.56160574428797, 18.560376700316056, 18.55915635083512, 18.55794476377804, 18.55674200641175, 18.555548145373137, 18.554363246904487, 18.55318737668496, 18.55202059983034, 18.550862980893598, 18.54971458386535, 18.54857547217436, 18.547445708688034, 18.546325355712913, 18.545214474995177, 18.544113127721083, 18.54302137451753, 18.541939275452464, 18.540866890035403, 18.539804277217918, 18.538751495394084, 18.537708602307912, 18.5366756550539, 18.53565271024647, 18.5346398239028, 18.53363705144211, 18.532644447686078, 18.53166206685934, 18.53068996258995, 18.52972818790985, 18.528776795255286, 18.527835836467318, 18.52690536279223, 18.52598542488199, 18.525076072794707, 18.52417735599503, 18.523289323354625, 18.522412023152594, 18.5215455029921, 18.520689809828614, 18.519844990071388, 18.519011089506073, 18.518188153295064, 18.517376225977927, 18.51657535147179, 18.515785573071764, 18.515006933451343, 18.514239474662787, 18.513483238137503, 18.512738264686483, 18.512004594500617, 18.511282267151135, 18.510571321589907, 18.50987179612727, 18.50918372838399, 18.508507155396288, 18.507842113563918, 18.507188638645136, 18.50654676575699, 18.50591652937574, 18.50529796333711, 18.504691100836663, 18.504095974430154, 18.503512616033753, 18.502941056924456, 18.502381327740345, 18.501833458480863, 18.50129747850717, 18.500773416537918, 18.500261300595326, 18.499761158072403, 18.499273015721947, 18.498796899643516, 18.498332835283676, 18.497880847436253, 18.497440960242578, 18.497013197191766, 18.496597581120902, 18.496194134215294, 18.49580287800871, 18.495423833383576, 18.495057020555016, 18.494702459075004, 18.49436016784714, 18.494030165114538, 18.493712468459947, 18.49340709480598, 18.493114060415262, 18.49283338089064, 18.49256507117526, 18.49230914555282, 18.492065617647633, 18.491834500424833, 18.491615806186353, 18.49140954656015, 18.49121573251858, 18.491034374370265, 18.49086548175924, 18.490709063665044, 18.490565128402768, 18.490433683623223, 18.49031473631295, 18.490208292794314, 18.490114358725595, 18.49003293910101, 18.489964038250783, 18.489907659840963, 18.48986380686419, 18.489832481647145, 18.489813685853942, 18.48980742048288]], "0.8": [[0.01, 0.013911770242593727, 0.01782354048518745, 0.021735310727781176, 0.0256470809703749, 0.029558851212968626, 0.03347062145556236, 0.03738239169815608, 0.04129416194074981, 0.04520593218334353, 0.04911770242593726, 0.05302947266853098, 0.05694124291112471, 0.06085301315371844, 0.06476478339631216, 0.06867655363890589, 0.0725883238814996, 0.07650009412409334, 0.08041186436668706, 0.08432363460928079, 0.0882354048518745, 0.09214717509446824, 0.09605894533706195, 0.09997071557965569, 0.10388248582224942, 0.10779425606484314, 0.11170602630743687, 0.11561779655003059, 0.11952956679262432, 0.12344133703521804, 0.12735310727781177, 0.1312648775204055, 0.13517664776299923, 0.13908841800559296, 0.1430001882481867, 0.1469119584907804, 0.15082372873337413, 0.15473549897596786, 0.1586472692185616, 0.1625590394611553, 0.16647080970374903, 0.17038257994634276, 0.1742943501889365, 0.17820612043153022, 0.18211789067412393, 0.18602966091671766, 0.1899414311593114, 0.19385320140190512, 0.19776497164449885, 0.20167674188709256, 0.2055885121296863, 0.20950028237228002, 0.21341205261487375, 0.21732382285746746, 0.2212355931000612, 0.22514736334265492, 0.22905913358524865, 0.23297090382784238, 0.2368826740704361, 0.24079444431302982, 0.24470621455562355, 0.24861798479821728, 0.252529755040811, 0.2564415252834047, 0.26035329552599845, 0.26426506576859216, 0.2681768360111859, 0.2720886062537796, 0.2760003764963734, 0.2799121467389671, 0.2838239169815608, 0.28773568722415455, 0.29164745746674825, 0.295559227709342, 0.2994709979519357, 0.3033827681945294, 0.3072945384371232, 0.3112063086797169, 0.3151180789223106, 0.31902984916490434, 0.32294161940749805, 0.3268533896500918, 0.3307651598926855, 0.3346769301352792, 0.338588700377873, 0.3425004706204667, 0.34641224086306044, 0.35032401110565414, 0.35423578134824785, 0.3581475515908416, 0.3620593218334353, 0.36597109207602907, 0.3698828623186228, 0.3737946325612165, 0.37770640280381024, 0.38161817304640394, 0.3855299432889977, 0.3894417135315914, 0.3933534837741851, 0.39726525401677887, 0.40117702425937257, 0.4050887945019663, 0.40900056474456004, 0.41291233498715374, 0.4168241052297475, 0.4207358754723412, 0.4246476457149349, 0.42855941595752867, 0.43247118620012237, 0.43638295644271613, 0.44029472668530983, 0.44420649692790354, 0.4481182671704973, 0.452030037413091, 0.45594180765568476, 0.45985357789827846, 0.46376534814087217, 0.46767711838346593, 0.47158888862605963, 0.47550065886865334, 0.4794124291112471, 0.4833241993538408, 0.48723596959643456, 0.49114773983902826, 0.49505951008162197, 0.4989712803242157, 0.5028830505668094, 0.5067948208094032, 0.5107065910519969, 0.5146183612945906, 0.5185301315371843, 0.5224419017797781, 0.5263536720223718, 0.5302654422649655, 0.5341772125075592, 0.5380889827501529, 0.5420007529927467, 0.5459125232353405, 0.5498242934779342, 0.5537360637205279, 0.5576478339631216, 0.5615596042057154, 0.5654713744483091, 0.5693831446909028, 0.5732949149334965, 0.5772066851760902, 0.581118455418684, 0.5850302256612777, 0.5889419959038714, 0.5928537661464651, 0.5967655363890588, 0.6006773066316525, 0.6045890768742463, 0.60850084711684, 0.6124126173594338, 0.6163243876020275, 0.6202361578446212, 0.624147928087215, 0.6280596983298087, 0.6319714685724024, 0.6358832388149961, 0.6397950090575898, 0.6437067793001836, 0.6476185495427773, 0.651530319785371, 0.6554420900279647, 0.6593538602705584, 0.6632656305131522, 0.6671774007557459, 0.6710891709983396, 0.6750009412409333, 0.678912711483527, 0.6828244817261209, 0.6867362519687146, 0.6906480222113083, 0.694559792453902, 0.6984715626964957, 0.7023833329390895, 0.7062951031816832, 0.7102068734242769, 0.7141186436668706, 0.7180304139094643, 0.7219421841520581, 0.7258539543946518, 0.7297657246372455, 0.7336774948798392, 0.737589265122433, 0.7415010353650268, 0.7454128056076205, 0.7493245758502142, 0.7532363460928079, 0.7571481163354016, 0.7610598865779954, 0.7649716568205891, 0.7688834270631828, 0.7727951973057765, 0.7767069675483702, 0.7806187377909639, 0.7845305080335577, 0.7884422782761514, 0.7923540485187451, 0.7962658187613388, 0.8001775890039325, 0.8040893592465264, 0.8080011294891201, 0.8119128997317138, 0.8158246699743075, 0.8197364402169012, 0.823648210459495, 0.8275599807020887, 0.8314717509446824, 0.8353835211872761, 0.8392952914298698, 0.8432070616724636, 0.8471188319150573, 0.851030602157651, 0.8549423724002447, 0.8588541426428384, 0.8627659128854323, 0.866677683128026, 0.8705894533706197, 0.8745012236132134, 0.8784129938558071, 0.8823247640984009, 0.8862365343409946, 0.8901483045835883, 0.894060074826182, 0.8979718450687757, 0.9018836153113695, 0.9057953855539632, 0.9097071557965569, 0.9136189260391506, 0.9175306962817443, 0.9214424665243381, 0.9253542367669318, 0.9292660070095256, 0.9331777772521193, 0.937089547494713, 0.9410013177373067, 0.9449130879799005, 0.9488248582224942, 0.9527366284650879, 0.9566483987076816, 0.9605601689502753, 0.9644719391928691, 0.9683837094354628, 0.9722954796780565, 0.9762072499206502, 0.9801190201632439, 0.9840307904058377, 0.9879425606484314, 0.9918543308910251, 0.9957661011336189, 0.9996778713762126, 1.0035896416188064, 1.0075014118614, 1.0114131821039938, 1.0153249523465875, 1.0192367225891812, 1.023148492831775, 1.0270602630743686, 1.0309720333169623, 1.0348838035595562, 1.03879557380215, 1.0427073440447436, 1.0466191142873373, 1.050530884529931, 1.0544426547725247, 1.0583544250151184, 1.0622661952577122, 1.0661779655003059, 1.0700897357428996, 1.0740015059854935, 1.0779132762280872, 1.081825046470681, 1.0857368167132746, 1.0896485869558683, 1.093560357198462, 1.0974721274410557, 1.1013838976836494, 1.1052956679262431, 1.1092074381688368, 1.1131192084114307, 1.1170309786540245, 1.1209427488966182, 1.1248545191392119, 1.1287662893818056, 1.1326780596243993, 1.136589829866993, 1.1405016001095867, 1.1444133703521804, 1.148325140594774, 1.152236910837368, 1.1561486810799617, 1.1600604513225554, 1.1639722215651491, 1.1678839918077428, 1.1717957620503365, 1.1757075322929302, 1.179619302535524, 1.1835310727781176, 1.1874428430207113, 1.191354613263305, 1.195266383505899, 1.1991781537484927, 1.2030899239910864, 1.20700169423368, 1.2109134644762738, 1.2148252347188675, 1.2187370049614612, 1.222648775204055, 1.2265605454466486, 1.2304723156892423, 1.2343840859318362, 1.23829585617443, 1.2422076264170236, 1.2461193966596174, 1.250031166902211, 1.2539429371448048, 1.2578547073873985, 1.2617664776299922, 1.2656782478725859, 1.2695900181151796, 1.2735017883577735, 1.2774135586003672, 1.281325328842961, 1.2852370990855546, 1.2891488693281483, 1.293060639570742, 1.2969724098133357, 1.3008841800559294, 1.3047959502985231, 1.3087077205411168, 1.3126194907837108, 1.3165312610263045, 1.3204430312688982, 1.3243548015114919, 1.3282665717540856, 1.3321783419966793, 1.336090112239273, 1.3400018824818667, 1.3439136527244604, 1.347825422967054, 1.3517371932096478, 1.3556489634522417, 1.3595607336948354, 1.3634725039374291, 1.3673842741800228, 1.3712960444226165, 1.3752078146652102, 1.379119584907804, 1.3830313551503977, 1.3869431253929914, 1.390854895635585, 1.394766665878179, 1.3986784361207727, 1.4025902063633664, 1.40650197660596, 1.4104137468485538, 1.4143255170911475, 1.4182372873337412, 1.422149057576335, 1.4260608278189286, 1.4299725980615223, 1.4338843683041163, 1.43779613854671, 1.4417079087893037, 1.4456196790318974, 1.449531449274491, 1.4534432195170848, 1.4573549897596785, 1.4612667600022722, 1.4651785302448659, 1.4690903004874596, 1.4730020707300535, 1.4769138409726472, 1.480825611215241, 1.4847373814578346, 1.4886491517004283, 1.492560921943022, 1.4964726921856157, 1.5003844624282094, 1.5042962326708031, 1.5082080029133969, 1.5121197731559908, 1.5160315433985845, 1.5199433136411782, 1.5238550838837719, 1.5277668541263656, 1.5316786243689593, 1.535590394611553, 1.5395021648541467, 1.5434139350967404, 1.5473257053393341, 1.5512374755819278, 1.5551492458245217, 1.5590610160671154, 1.5629727863097092, 1.5668845565523029, 1.5707963267948966], [63.42515950569943, 63.425140500072416, 63.42511527711415, 63.42508383856333, 63.42504618643272, 63.42500232311875, 63.42495225136868, 63.424895974321146, 63.42483349550484, 63.42476481884688, 63.42468994864096, 63.42460888955974, 63.42452164666702, 63.424428225401485, 63.424328631589724, 63.424222871457175, 63.42411095159143, 63.42399287896964, 63.423868660964885, 63.42373830532665, 63.423601820177026, 63.423459214016724, 63.423310495737226, 63.42315567459819, 63.422994760248976, 63.42282776274447, 63.42265469249243, 63.42247556029247, 63.42229037731848, 63.4220991551164, 63.42190190560518, 63.42169864108209, 63.42148937422442, 63.42127411807852, 63.421052886062725, 63.42082569197252, 63.420592549977734, 63.42035347460093, 63.42010848071175, 63.41985758357246, 63.41960079880791, 63.41933814241275, 63.41906963079015, 63.41879528067964, 63.41851510915336, 63.41822913364681, 63.41793737197497, 63.417639842329905, 63.41733656325441, 63.41702755364871, 63.416712832724336, 63.416392420051714, 63.416066335573305, 63.41573459960984, 63.41539723284001, 63.415054256279596, 63.414705691284894, 63.414351559543924, 63.413991883080826, 63.41362668427159, 63.41325598584432, 63.41287981087928, 63.412498182805756, 63.412111125383184, 63.41171866272056, 63.41132081923677, 63.41091761965666, 63.41050908905604, 63.41009525284752, 63.409676136758456, 63.409251766840455, 63.40882216950997, 63.40838737150316, 63.40794739986668, 63.407502281930135, 63.407052045343775, 63.4065967180867, 63.40613632845752, 63.40567090510328, 63.40520047695633, 63.40472507323935, 63.40424472346294, 63.4037594574872, 63.40326930547649, 63.402774297890964, 63.40227446546384, 63.40176983922029, 63.40126045049063, 63.40074633090714, 63.40022751241082, 63.399704027224416, 63.399175907840764, 63.39864318702506, 63.39810589783837, 63.39756407363078, 63.397017748029434, 63.396466954937054, 63.39591172851736, 63.39535210320335, 63.394788113704415, 63.39421979500654, 63.39364718235902, 63.39307031125759, 63.39248921746084, 63.39190393699239, 63.391314506140645, 63.39072096145338, 63.39012333971159, 63.38952167794282, 63.38891601342955, 63.388306383701895, 63.387692826504264, 63.38707537983119, 63.38645408194, 63.385828971339876, 63.385200086723415, 63.384567467025136, 63.383931151413066, 63.383291179269264, 63.38264759017137, 63.38200042394464, 63.381349720638205, 63.38069552050338, 63.38003786402041, 63.379376791861134, 63.378712344911214, 63.378044564267725, 63.37737349120621, 63.376699167200684, 63.376021633938294, 63.375340933293444, 63.37465710733707, 63.37397019836, 63.37328024878189, 63.37258730118854, 63.3718913983943, 63.371192583378466, 63.37049089929916, 63.36978638950239, 63.36907909747368, 63.36836906685636, 63.36765634146371, 63.36694096528809, 63.36622298246364, 63.365502437275836, 63.36477937416403, 63.36405383772168, 63.36332587269593, 63.36259552397336, 63.361862836577046, 63.361127855670325, 63.36039062655178, 63.359651194655385, 63.35890960555045, 63.358165904927084, 63.35742013858923, 63.356672352470724, 63.35592259261825, 63.355170905191194, 63.354417336466675, 63.353661932833056, 63.35290474077821, 63.35214580690083, 63.351385177907446, 63.35062290059724, 63.34985902186426, 63.34909358869271, 63.348326648154874, 63.3475582474005, 63.346788433660976, 63.346017254255244, 63.3452447565956, 63.34447098816072, 63.34369599648077, 63.34291982915076, 63.34214253383051, 63.341364158257186, 63.34058475024964, 63.339804357653954, 63.33902302837536, 63.33824081038003, 63.33745775168431, 63.33667390033079, 63.33588930440868, 63.33510401205145, 63.33431807143447, 63.333531530746974, 63.332744438211904, 63.33195684209605, 63.33116879068535, 63.330380332250726, 63.32959151510088, 63.32880238756171, 63.32801299799, 63.32722339474871, 63.326433626205365, 63.325643740732495, 63.3248537866903, 63.32406381244882, 63.323273866350334, 63.32248399673347, 63.321694251946795, 63.32090468030308, 63.32011533009497, 63.31932624960291, 63.31853748707091, 63.31774909071845, 63.316961108764, 63.316173589387915, 63.31538658070554, 63.314600130812, 63.31381428775146, 63.31302909956363, 63.312244614207586, 63.31146087955783, 63.31067794348073, 63.309895853796284, 63.309114658226854, 63.308334404428834, 63.30755514004954, 63.30677691267878, 63.30599976979168, 63.30522375875696, 63.30444892691547, 63.30367532153159, 63.30290298979428, 63.30213197877448, 63.30136233545631, 63.300594106761416, 63.299827339505406, 63.299062080403466, 63.298298376067464, 63.29753627302528, 63.29677581770103, 63.296017056404395, 63.29526003534357, 63.29450480060921, 63.293751398171366, 63.292999873879765, 63.292250273459686, 63.29150264252962, 63.29075702657631, 63.290013470946946, 63.28927202085843, 63.28853272139594, 63.287795617509545, 63.287060754016416, 63.28632817560714, 63.285597926797585, 63.2848700519483, 63.284144595270014, 63.283421600838814, 63.282701112585904, 63.28198317428104, 63.28126782953829, 63.280555121797775, 63.279845094308335, 63.27913779017036, 63.278433252325655, 63.27773152352932, 63.27703264636863, 63.27633666325104, 63.27564361638918, 63.274953547798006, 63.27426649932812, 63.273582512638505, 63.27290162918946, 63.27222389027924, 63.27154933701416, 63.27087801029678, 63.27020995077744, 63.26954519891765, 63.268883794997485, 63.26822577908784, 63.26757119105727, 63.26692007056704, 63.26627245703543, 63.26562838966202, 63.26498790744358, 63.26435104916824, 63.263717853351054, 63.26308835833701, 63.26246260222695, 63.26184062290608, 63.26122245800759, 63.26060814488379, 63.25999772069744, 63.2593912223624, 63.25878868656521, 63.25819014976674, 63.25759564815461, 63.25700521764468, 63.25641889389932, 63.255836712339736, 63.25525870818129, 63.2546849163607, 63.25411537154722, 63.253550108152616, 63.252989160325846, 63.25243256193609, 63.25188034658666, 63.25133254763072, 63.250789198147146, 63.25025033094032, 63.24971597854517, 63.249186173215655, 63.248660946929995, 63.24814033138161, 63.24762435798268, 63.2471130578696, 63.246606461886955, 63.246104600592076, 63.24560750426982, 63.24511520291158, 63.24462772620834, 63.244145103555915, 63.24366736404401, 63.243194536460884, 63.242726649299506, 63.24226373080028, 63.24180580890809, 63.24135291123739, 63.240905065073015, 63.240462297371224, 63.24002463480751, 63.23959210374506, 63.23916473024303, 63.238742540044925, 63.23832555859026, 63.23791381101057, 63.23750732211076, 63.2371061163756, 63.236710217958006, 63.236319650689396, 63.235934438063325, 63.235554603263644, 63.23518016919094, 63.23481115839601, 63.234447593076226, 63.234089495078216, 63.23373688596922, 63.23338978698802, 63.233048219002015, 63.23271220254898, 63.23238175786779, 63.23205690484518, 63.23173766304468, 63.23142405166514, 63.23111608955365, 63.230813795231676, 63.230517186878416, 63.230226282345264, 63.22994109914238, 63.2296616544206, 63.229387964978514, 63.229120047290465, 63.22885791745558, 63.22860159121014, 63.228351083968, 63.22810641080946, 63.22786758644946, 63.22763462522578, 63.2274075411297, 63.227186347817586, 63.226971058608875, 63.22676168644213, 63.22655824388232, 63.22636074316101, 63.22616919615468, 63.225983614372076, 63.22580400895909, 63.2256303907071, 63.225462770058435, 63.225301157101825, 63.2251455615215, 63.22499599266957, 63.22485245953568, 63.22471497072758, 63.22458353452219, 63.22445815882921, 63.22433885117203, 63.22422561869521, 63.22411846820614, 63.224017406157365, 63.22392243862952, 63.22383357133556, 63.22375080961527, 63.223674158427485, 63.22360362236521, 63.22353920566348, 63.22348091220179, 63.22342874547504, 63.22338270859971, 63.22334280434981, 63.22330903510891, 63.2232814029242, 63.22325990948447, 63.22324455604568, 63.223235343523655, 63.223232272485504]]}}

==> anc/hscan.py <==
import numpy as np, mpmath as mp, time
from scipy.optimize import brentq, minimize_scalar
import brillk, massprec, natanzon_brill as nb
from horizon import *
mp.mp.dps = 20
# --- test of the solver on Schwarzschild: Phi = 1 + m/2r, q = 0  -> horizon at r = m/2
class Schw:
    def __init__(s, m): s.m = m
    def Phi(s, rho, z): return 1 + s.m / (2 * np.hypot(rho, z))
    def q(s, rho, z): return 0.0
T = Schw(3.0); r = brentq(lambda s: mismatch(T, s), np.log(1.0), np.log(2.5))
print("Schwarzschild test: horizon r =", np.exp(r), "(exact 1.5)")
ref = brillk.mode_table(brillk.Background(0.0), 1200)
def gap(k, ret=False):
    S = brillk.Solution(k, ref=ref); m = massprec.mass(k)[0]
    res = minimize_scalar(lambda s: mismatch(S, s), bounds=(np.log(0.3), np.log(0.9 * m)), method="bounded", options={"xatol": 1e-8})
    return (res.fun, res.x, S, m) if ret else res.fun
t0 = time.time()
for k in (0.76, 0.77, 0.78, 0.79):
    g, s, S, m = gap(k, True); print(f"k={k}: m={m:.4f}  min mismatch={g:+.5f} at r_axis={np.exp(s):.4f}   [{time.time()-t0:.0f}s]")


==> anc/kretschmann.py <==
"""
Kretschmann scalar of the analytic Brill data (families (l,k); l = 1 is the family of the paper).

On the moment of time symmetry (K_ij = 0, vacuum) the magnetic part of the Weyl tensor vanishes and the electric
part is the Ricci tensor of the 3-metric, so the four-dimensional Kretschmann scalar is

        K = R_abcd R^abcd = 8 R_ij R^ij .

Toroidal form of the data (a = 1; K scales as a^-4):
        g = F^4 [ e^{2q(nu)} (dnu^2 + du^2) + sinh^2(nu) dphi^2 ],     Phi = sqrt(cosh nu - cos u) F .
With L = log F and the constraint  L_nunu + L_uu + L_nu^2 + L_u^2 + coth(nu) L_nu + 1/4 + w = 0  (w = q''/4):

        A = q' (coth nu + 2 L_nu) + 2 L_uu + 4 L_nu^2 + 2 coth(nu) L_nu          [ e^{2q} F^4 R^nu_nu ]
        P = -1/2 + 2 w - 2 coth(nu) L_nu - 2 L_nu^2 - 2 L_u^2                     [ e^{2q} F^4 R^phi_phi ]
        B = -A - P                                                                [ e^{2q} F^4 R^u_u ]
        C = -2 L_nuu + 4 L_nu L_u + 2 q' L_u                                      [ e^{2q} F^4 R^nu_u ]

        K = 8 (A^2 + B^2 + 2 C^2 + P^2) / (F^8 e^{4q}) .

The mode sums F = sum f_n cos(nu) and their derivatives are taken from the tables of brill_l.Solution.
"""
import numpy as np, mpmath as mp, pickle, os
import brill_l, scaled_family as sf

HERE = os.path.dirname(os.path.abspath(__file__))

# ---------------------------------------------------------------- hand formula
def ABCP(nu, q1, w, Ln, Lu, Luu, Lnu):
    coth = 1.0 / np.tanh(nu)
    A = q1 * (coth + 2 * Ln) + 2 * Luu + 4 * Ln ** 2 + 2 * coth * Ln
    P = -0.5 + 2 * w - 2 * coth * Ln - 2 * Ln ** 2 - 2 * Lu ** 2
    B = -A - P
    C = -2 * Lnu + 4 * Ln * Lu + 2 * q1 * Lu
    return A, B, C, P

def kretschmann_from_fields(nu, q0, q1, w, F, Fn, Fu, Fuu, Fnu):
    """K and the three eigenvalues of R^i_j from the fields at a point (arrays allowed); the constraint replaces F_nunu"""
    Ln = Fn / F; Lu = Fu / F; Luu = Fuu / F - Lu ** 2; Lnu = Fnu / F - Ln * Lu
    A, B, C, P = ABCP(nu, q1, w, Ln, Lu, Luu, Lnu)
    pref = 1.0 / (F ** 4 * np.exp(2 * q0))
    K = 8 * (A ** 2 + B ** 2 + 2 * C ** 2 + P ** 2) * pref ** 2
    disc = np.sqrt(((A - B) / 2) ** 2 + C ** 2)
    lam_phi = P * pref; lam_p = ((A + B) / 2 + disc) * pref; lam_m = ((A + B) / 2 - disc) * pref
    return K, lam_phi, lam_p, lam_m

# ---------------------------------------------------------------- exact seed functions on a set of nu
def seed_exact(l, k, nus, dps=30):
    """q, q', w at the given nu from the closed forms (mpmath)"""
    mp.mp.dps = dps
    kk = mp.mpf(repr(float(k))) if k != 0 else mp.mpf(0)
    if l == 1 and k == 0:
        z = np.zeros(len(nus)); return z, z.copy(), z.copy()
    S = sf.S_l(l, kk)
    q0 = np.array([float(sf.q(mp.mpf(float(x)), l, kk, S)) for x in nus])
    q1 = np.array([float(sf.qprime(mp.mpf(float(x)), l, kk, S)) for x in nus])
    w = np.array([float(sf.w(mp.mpf(float(x)), l, kk, S)) for x in nus])
    return q0, q1, w

# ---------------------------------------------------------------- K on a toroidal tensor grid
class KGrid:
    def __init__(self, sol, nu_min=0.04, nu_max=9.0, stride=4, nu_points=None, n_u=361):
        """sol: brill_l.Solution.  Grid: table nodes nu_i in [nu_min, nu_max] (every `stride`-th), u_j in [0, pi]."""
        self.sol = sol; bg = sol.bg; l = sol.l; k = sol.k
        idx = np.where((bg.nu >= nu_min) & (bg.nu <= nu_max))[0][::stride]
        self.idx = idx; self.nu = bg.nu[idx]; self.u = np.linspace(0.0, np.pi, n_u)
        n = sol.n; N = len(n)
        cosm = np.cos(np.outer(n, self.u)); sinm = np.sin(np.outer(n, self.u))          # (N, n_u)
        f = sol.F[:, idx].T; fp = sol.Fp[:, idx].T                                      # (n_nu, N)
        self.F = f @ cosm; self.Fn = fp @ cosm
        self.Fu = -(f * n) @ sinm; self.Fuu = -(f * n * n) @ cosm; self.Fnu = -(fp * n) @ sinm
        self.q0, self.q1, self.w = seed_exact(l, k, self.nu)
        NU = self.nu[:, None]
        self.K, self.lphi, self.lp, self.lm = kretschmann_from_fields(NU, self.q0[:, None], self.q1[:, None], self.w[:, None],
                                                                        self.F, self.Fn, self.Fu, self.Fuu, self.Fnu)
        d = np.cosh(NU) - np.cos(self.u)[None, :]
        self.rho = np.sinh(NU) / d; self.z = np.sin(self.u)[None, :] / d
        self.Phi = np.sqrt(d) * self.F
        # truncation monitor: size of the last retained terms of the most demanding sum
        self.tail = np.abs(f[:, -1] * n[-1] ** 2) / np.maximum(np.abs(self.Fuu).max(axis=1), 1e-300)
    def maximum(self):
        i, j = np.unravel_index(np.argmax(self.K), self.K.shape)
        return self.K[i, j], self.nu[i], self.u[j], self.rho[i, j], self.z[i, j]

# ---------------------------------------------------------------- the axis:  K = 12 Phi0^-8 [ (3/2) q2 + 2 Phi0''/Phi0 - 4 (Phi0'/Phi0)^2 ]^2
def axis_profile(l, k, zs, N=60000, dps=20):
    """K on the axis rho = 0 from the exact Fourier series  Phi(0,z) = 1 + s(u) sum_n d_n cos(n u),  s = sqrt(1-cos u),
    z = cot(u/2), with d_n the digamma coefficients of the paper.  The slowly convergent part is summed in closed form:
    d_n = c2/(4n^2-1) + c4/n^4 + O(n^-6),  c2 = 4 sqrt2 w(0)/pi.  Derivatives in z by Chebyshev differentiation in u."""
    mp.mp.dps = dps
    kk = mp.mpf(repr(float(k))) if k != 0 else mp.mpf(0)
    S = sf.S_l(l, kk)
    w0 = float(sf.w(mp.mpf('1e-7'), l, kk, S)) if not (l == 1 and k == 0) else 0.0
    n = np.arange(N, dtype=float)
    from scipy.special import digamma
    nt = n / l
    sn = np.sqrt(np.asarray(float(S) + k * nt * nt, complex)); al = (1 + nt - sn) / 2; be = (1 + nt + sn) / 2
    eps = np.where(n == 0, 1.0, 2.0)
    dn = np.sqrt(2) * eps / np.pi * (digamma(n + 0.5) - (digamma(al) + digamma(be)).real / 2 + np.log((1 - k) / (4.0 * l * l)) / 2)
    c2 = 4 * np.sqrt(2) * w0 / np.pi
    en = dn - c2 / (4 * n * n - 1)                      # e_n = d_n - m_n(0);  sum m_n cos(nu) = -w0 sqrt(1 - cos u)  (m_0 = -c2/2 ... handled below)
    en[0] = dn[0] + c2 / 2                               # m_0 = -(2 sqrt2 w0/pi) = -c2/2
    # e_n ~ c4/n^4 : estimate c4 from the last terms and sum that tail analytically (Bernoulli polynomial)
    c4 = np.mean(en[-2000:] * n[-2000:] ** 4)
    def Dsum(u):
        u = np.atleast_1d(u)
        head = np.array([np.dot(en, np.cos(n * x)) for x in u])
        # tail  c4 * sum_{n>=N} cos(n u)/n^4  ~ negligible for N = 6e4 (<= c4/(3 N^3)); ignored
        return -w0 * np.sqrt(1 - np.cos(u)) + head
    # Chebyshev nodes in u on [u_min, pi]
    M = 200
    zs = np.atleast_1d(np.asarray(zs, float))
    out = []
    Phi0 = lambda u: 1 + np.sqrt(1 - np.cos(u)) * Dsum(u)
    # differentiate Phi0 as a function of z by a local Chebyshev fit around each z
    for z0 in zs:
        h = 0.25 * (1 + abs(z0)); m_pts = 17
        tj = np.cos(np.pi * (np.arange(m_pts) + 0.5) / m_pts); zj = z0 + h * tj
        uj = 2 * np.arctan2(1.0, zj)                     # z = cot(u/2), valid for negative z as well (u in (pi, 2pi) ~ symmetric)
        uj = np.where(uj > np.pi, 2 * np.pi - uj, uj)
        vals = Phi0(uj)
        c = np.polynomial.chebyshev.chebfit(tj, vals, m_pts - 1)
        p0 = np.polynomial.chebyshev.chebval(0.0, c)
        p1 = np.polynomial.chebyshev.chebval(0.0, np.polynomial.chebyshev.chebder(c, 1)) / h
        p2 = np.polynomial.chebyshev.chebval(0.0, np.polynomial.chebyshev.chebder(c, 2)) / h ** 2
        q2 = 16 * w0 / (z0 * z0 + 1) ** 2
        lam_z = -(1.5 * q2 + 2 * p2 / p0 - 4 * (p1 / p0) ** 2) / p0 ** 4
        out.append((12 * lam_z ** 2, lam_z, p0, p1, p2))
    return np.array(out)

# ---------------------------------------------------------------- the circle (exact)
def ring_exact(l, k, dps=30):
    """Exact K on the circle and the eigenvalues there (a = 1):
        K = 16 (3 s^2 + g^2) / (c0^8 e^{4 q_inf}),   s = g1^2 - 1 - qhat,  g = 3 g1^2 - 4 g2,  g_n = c_n/c_0,
        c_n = eps_n Gamma(al_n) Gamma(be_n) kappa^{n/(2l)} / (pi sqrt(l) Gamma(n/l + 1)),
        kappa = 4 exp(-2 sqrt(k) artanh sqrt(k)) / (1-k),   qhat = kappa (S + k) - 1  (l = 1),  qhat = -1  (l >= 2)."""
    mp.mp.dps = dps
    kk = mp.mpf(repr(float(k))) if k != 0 else mp.mpf(0)
    S = sf.S_l(l, kk)
    rk = mp.sqrt(mp.mpc(kk))
    kappa = mp.re(4 * mp.exp(-2 * rk * mp.atanh(rk)) / (1 - kk)) if kk != 0 else mp.mpf(4)
    def c(n):
        al, be = sf.ab(n, l, kk, S)
        return mp.re((1 if n == 0 else 2) * mp.gamma(al) * mp.gamma(be) * kappa ** (mp.mpf(n) / (2 * l)) / (mp.pi * mp.sqrt(l) * mp.gamma(mp.mpf(n) / l + 1)))
    c0, c1, c2 = c(0), c(1), c(2)
    g1, g2 = c1 / c0, c2 / c0
    qhat = kappa * (S + kk) - 1 if l == 1 else mp.mpf(-1)
    qinf = sf.q(mp.mpf(40) / l + 5, l, kk, S)
    s = g1 ** 2 - 1 - qhat; g = 3 * g1 ** 2 - 4 * g2
    pref = 1 / (c0 ** 4 * mp.exp(2 * qinf))
    K = 16 * (3 * s ** 2 + g ** 2) * pref ** 2
    return dict(K=float(mp.re(K)), lam_phi=float(mp.re(-2 * s * pref)), lam_plus=float(mp.re((s + abs(g)) * pref)), lam_minus=float(mp.re((s - abs(g)) * pref)),
                c0=float(mp.re(c0)), g1=float(mp.re(g1)), g2=float(mp.re(g2)), qhat=float(mp.re(qhat)), qinf=float(mp.re(qinf)), s=float(mp.re(s)), g=float(mp.re(g)))

# ---------------------------------------------------------------- machine formulas (sympy) for cross-checks
def machine_toroidal():
    import sympy as sp
    d = pickle.load(open(os.path.join(HERE, 'formula_toroidal.pkl'), 'rb'))
    return sp.lambdify(d['args'], d['mix'], 'numpy')
def machine_cyl(module='mpmath'):
    import sympy as sp
    d = pickle.load(open(os.path.join(HERE, 'formula_cyl.pkl'), 'rb'))
    return sp.lambdify(d['args'], d['mix'], module)

# ---------------------------------------------------------------- the critical limit (l = 1):  Phi ~ Amp * h,  h = sqrt(d) sqrt(sigma R/sinh nu)
def k_critical(dps=30):
    mp.mp.dps = dps
    return mp.findroot(lambda k: sf.S_l(1, k) - 1, (mp.mpf('0.7'), mp.mpf('0.9')), solver='bisect', tol=mp.mpf(10) ** (-dps + 4))

def K_limit(sigma, k=None, dps=30):
    """Kretschmann scalar (times a^4) of the limiting metric  g_inf = h^4 [e^{2q}(drho^2+dz^2) + rho^2 dphi^2]  at k = k_c,
    a function of sigma alone.  Near criticality  K a^4 (m/a)^8 -> 4096 K_limit(sigma)  at fixed sigma  (m ~ 2 sqrt2 a Amp)."""
    mp.mp.dps = dps
    if k is None: k = k_critical(dps)
    S = sf.S_l(1, k); s = mp.mpf(sigma)
    R = sf.R(s, k); nu = sf.nu_of(s, k)
    T = (1 - s * s) * (1 - k + 2 * k * s * s) / (s * R ** 3)                      # (sigma R)_nu / (sigma R)
    Wreg = S * (1 - s * s) / R ** 2 + (1 - s * s) * ((1 - k) ** 2 * (1 - s * s) + 4 * k * s ** 4) / (4 * s * s * R ** 6)
    X = -sf.P(s, k) / (3 * s * (1 - k) * R ** 3) + 4 * S * sf.Acal(s, k)          # q' - coth(nu)
    A = T * (T + X); P = 2 * Wreg - T * T / 2; B = -A - P
    q = sf.q_tilde_closed(s, k, S, nu)
    pref = (mp.sinh(nu) / (s * R)) ** 2 * mp.exp(-2 * q)                          # 1/(F^4 e^{2q}),  F = sqrt(sigma R/sinh nu)
    return float(8 * (A * A + B * B + P * P) * pref ** 2), float(P * pref), float(A * pref), float(B * pref)

# ---------------------------------------------------------------- cylindrical finite-difference evaluator (any point; used far away and on horizons)
_mc_np = None
def K_fd(sol, rho, z, eta=0.02, seed=None):
    """K at (rho, z) from 4th-order differences of the fast evaluator sol.Phi and the machine-derived cylindrical Ricci tensor.
    q and its derivatives are exact (closed forms, chain rule through nu = Re log((zeta+1)/(zeta-1)), zeta = rho + i z)."""
    global _mc_np
    if _mc_np is None: _mc_np = machine_cyl('numpy')
    l, k = sol.l, sol.k
    r = np.hypot(rho, z); h = eta * max(0.3, min(r, abs(r - 1) + 0.3))
    P = sol.Phi
    def d1(f, a, b, da, db): return (-f(a + 2 * da, b + 2 * db) + 8 * f(a + da, b + db) - 8 * f(a - da, b - db) + f(a - 2 * da, b - 2 * db)) / (12 * h)
    def d2(f, a, b, da, db): return (-f(a + 2 * da, b + 2 * db) + 16 * f(a + da, b + db) - 30 * f(a, b) + 16 * f(a - da, b - db) - f(a - 2 * da, b - 2 * db)) / (12 * h * h)
    p = P(rho, z); pr = d1(P, rho, z, h, 0); pz = d1(P, rho, z, 0, h); prr = d2(P, rho, z, h, 0); pzz = d2(P, rho, z, 0, h)
    # mixed derivative from the diagonal second differences
    pd1 = d2(P, rho, z, h, h); pd2 = d2(P, rho, z, h, -h); prz = (pd1 - pd2) / 4
    zeta = complex(rho, z); W1 = 1 / (zeta + 1) - 1 / (zeta - 1); W2 = -1 / (zeta + 1) ** 2 + 1 / (zeta - 1) ** 2
    nu = np.log(abs(zeta + 1) / abs(zeta - 1))
    nr, nz, nrr, nrz, nzz = W1.real, -W1.imag, W2.real, -W2.imag, -W2.real
    if seed is None:
        q0, q1, w = seed_exact(l, k, [nu]); q0, q1, w = q0[0], q1[0], w[0]
    else: q0, q1, w = seed(nu)
    q2 = 4 * w
    M = np.array(_mc_np(rho, p, pr, pz, prr, pzz, prz, q0, q1 * nr, q1 * nz, q2 * nr * nr + q1 * nrr, q2 * nz * nz + q1 * nzz, q2 * nr * nz + q1 * nrz), float)
    return 8 * np.sum(M * M.T), np.trace(M)


==> anc/kretschmann_horizon.py <==
"""K m^4 along the apparent horizons (outermost minimal surfaces) stored in horizons.json (written by hfinal.py of the paper's code)."""
import numpy as np, mpmath as mp, json
import kretschmann as kr, scaled_family as sf, brill_l
d = json.load(open('horizons.json'))
ref = brill_l.mode_table(brill_l.Background(0.0), 1200)
out = {}
for key in ('0.77', '0.78', '0.79', '0.8'):
    k = float(key); th, r = np.array(d['curves'][key]); m = d['out'][key]['m']
    S = brill_l.Solution(k, N=1200, ref=ref, l=1)
    mp.mp.dps = 25; kk = mp.mpf(repr(k)); SS = sf.S_l(1, kk)
    cache = {}
    def seed(nu):
        x = mp.mpf(float(nu)); return float(sf.q(x, 1, kk, SS)), float(sf.qprime(x, 1, kk, SS)), float(sf.w(x, 1, kk, SS))
    idx = sorted(set(list(range(0, len(th), 8)) + [len(th) - 1])); vals = []; ths = []      # includes the equator
    for i in idx:
        rho, z = r[i] * np.sin(th[i]), r[i] * np.cos(th[i])
        if th[i] < 0.12: continue                       # the stencil must stay away from the axis; the pole is done with the axis series
        K, tr = kr.K_fd(S, rho, z, seed=seed); vals.append(K * m ** 4); ths.append(th[i])
    Kpole = kr.axis_profile(1, k, [d['out'][key]['r_axis']])[0][0] * m ** 4
    vals = np.array(vals)
    Rar = np.sqrt(d['out'][key]['area'] / (4 * np.pi))
    out[key] = dict(m=m, pole=float(Kpole), equator=float(vals[-1]), min=float(min(vals.min(), Kpole)), max=float(max(vals.max(), Kpole)), theta=ths, Km4=vals.tolist(),
                    schw_at_area_radius=float(48 * m ** 6 / Rar ** 6))
    print("k=%s m=%.4f: K m^4 on the horizon: pole %.5f, equator %.5f, range [%.5f, %.5f];  48 (m/R_A)^6 = %.5f  (R_A = areal radius of the horizon)" %
          (key, m, Kpole, vals[-1], out[key]['min'], out[key]['max'], out[key]['schw_at_area_radius']))
json.dump(out, open('horizon_K.json', 'w'), indent=1)


==> anc/kretschmann_scan.py <==
"""Scan of the family l = 1 in k: mass, K at the centre (axis series), K on the circle (closed form); and the simplest wave."""
import numpy as np, mpmath as mp, json, time
import kretschmann as kr, scaled_family as sf
mp.mp.dps = 30
kc = kr.k_critical()
ks = sorted(set([-10.0, -8.0, -6.0, -5.0, -4.0, -3.0, -2.5, -2.0, -1.75, -1.5, -1.25, -1.0, -0.75, -0.5, -0.35, -0.25, -0.2, -0.15, -0.1, -0.075, -0.05, -0.03, -0.02, -0.01, 0.01, 0.02, 0.03, 0.05, 0.075, 0.4323, 0.7262] +
                list(np.round(np.arange(0.10, 0.701, 0.025), 3)) + list(np.round(np.arange(0.71, 0.7951, 0.005), 3)) +
                [0.767, 0.7670185, 0.798, 0.80, 0.802, 0.803, 0.804, 0.8045, 0.8047]))
rows = []
t0 = time.time()
for k in ks:
    kk = mp.mpf(repr(float(k)))
    S = float(mp.re(sf.S_l(1, kk))); m = float(sf.mass(1, kk, N=4000))
    ax = kr.axis_profile(1, float(k), [0.0])[0]
    R = kr.ring_exact(1, float(k))
    rows.append(dict(k=float(k), S=S, m=m, K0=float(ax[0]), lam_z0=float(ax[1]), Phi0=float(ax[2]), Kring=R['K'], lam_phi_ring=R['lam_phi'], lam_p_ring=R['lam_plus'], lam_m_ring=R['lam_minus'],
                     qinf=R['qinf'], Phiring=R['c0'] / np.sqrt(2)))
    print("k=%9.5f S=%8.5f m=%11.5f  K0=%.6e  Kring=%.6e  K0 m^4=%.5e  Kring m^4=%.5e  Phi0=%.5f" % (k, S, m, ax[0], R['K'], ax[0] * m ** 4, R['K'] * m ** 4, ax[2]), flush=True)
# the simplest wave l = 2, k = 0
m2 = float(sf.mass(2, mp.mpf(0), N=4000)); ax2 = kr.axis_profile(2, 0.0, [0.0])[0]; R2 = kr.ring_exact(2, 0.0)
simplest = dict(m=m2, K0=float(ax2[0]), Phi0=float(ax2[2]), Kring=R2['K'], lam_ring=(R2['lam_phi'], R2['lam_plus'], R2['lam_minus']))
print("simplest wave:", simplest)
# critical-limit profile
sig = np.concatenate([[1e-4, 1e-3], np.linspace(0.01, 0.99, 99), [0.999, 0.9999]])
lim = [kr.K_limit(float(s)) for s in sig]
json.dump(dict(kc=float(kc), rows=rows, simplest=simplest, limit=dict(sigma=sig.tolist(), K=[v[0] for v in lim], lam_phi=[v[1] for v in lim], lam_nu=[v[2] for v in lim], lam_u=[v[3] for v in lim])),
          open('scan_l1.json', 'w'), indent=1)
print("done in %.0fs" % (time.time() - t0))


==> anc/make_field_maps.py <==
"""Colour maps of q and Phi in a meridional plane (figure 'fields.pdf'); about 1 minute.
Rows: k = -3 (elementary member) and k = 0.78 (near-critical member with trapped surfaces).
q uses a diverging map centred at zero, shared by both rows; Phi a one-hue sequential map per panel.
Thin solid circles are tori nu = const, dotted circles are surfaces u = const."""
import os, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
import mpmath as mp
import brillk, massprec, natanzon_brill as nb
plt.rcParams.update({"font.size": 10, "font.family": "serif", "mathtext.fontset": "cm"})
os.makedirs("../figures", exist_ok=True)

XMAX, ZMAX, NX, NZ, NMODES = 3.0, 2.2, 240, 176, 1200
DIV = LinearSegmentedColormap.from_list("div", ["#0d366b", "#2a78d6", "#9ec5f4", "#f0efec", "#f2b3a6", "#d9503f", "#8e1b12"])
SEQ = LinearSegmentedColormap.from_list("seq", ["#f6f4fd", "#c9c2f4", "#9085e9", "#6250d6", "#2c1f7a"])
NUS = (0.25, 0.5, 1.0, 1.5, 2.5); U0S = (np.pi / 8, np.pi / 4, np.pi / 2, 3 * np.pi / 4, 7 * np.pi / 8)

def quadrant(S):
    """q and Phi at cell centres of the quadrant rho > 0, z > 0"""
    x = (np.arange(NX) + 0.5) * XMAX / NX; z = (np.arange(NZ) + 0.5) * ZMAX / NZ
    P = np.array([[S.Phi(xi, zj) for xi in x] for zj in z])
    X, Z = np.meshgrid(x, z); nu = np.log(np.hypot(X + 1, Z) / np.hypot(X - 1, Z))
    return S.bg.q(nu), P
def full(A):                                         # reflect in the axis and in the equatorial plane
    top = np.concatenate([A[:, ::-1], A], axis=1); return np.concatenate([top[::-1], top], axis=0)
def coordinate_lines(ax, light=False):                # light lines on a dark panel
    t = np.linspace(0, 2 * np.pi, 400); kw = dict(color="#fcfcfb" if light else "#1a1a19", lw=0.45, alpha=0.6 if light else 0.55)
    for nu in NUS:
        for sgn in (1, -1): ax.plot(sgn / np.tanh(nu) + np.cos(t) / np.sinh(nu), np.sin(t) / np.sinh(nu), ls="-", **kw)
    for u0 in U0S: ax.plot(np.cos(t) / np.sin(u0), 1 / np.tan(u0) + np.sin(t) / np.sin(u0), ls=":", **kw)
    ax.axhline(0, ls=":", **kw); ax.axvline(0, ls=":", **kw)
    ax.plot([-1, 1], [0, 0], "o", color="#0b0b0b", ms=2.2)

ref = brillk.mode_table(brillk.Background(0.0), NMODES)
ks = (-3.0, 0.78); data = {}
for k in ks:
    S = brillk.Solution(k, N=NMODES, ref=ref); data[k] = quadrant(S)
    q, P = data[k]; print(f"k={k}: m/a={massprec.mass(k)[0]:.4f}  q in [{q.min():.4f}, {q.max():.4f}]  Phi in [{P.min():.4f}, {P.max():.4f}]")
    # check against the direct series and the closed form on the circle, Phi = 1/(sqrt2 cos(pi sqrt(S)/2))
    kk = mp.mpf(k); err = 0.0
    for rho in (1.001, 0.999, 1.01, 0.99, 0.95, 0.9, 0.8, 0.3, 0.25):
        err = max(err, abs(S.Phi(rho, 0.0) / float(nb.Phi(mp.mpf(rho), mp.mpf(0), kk, N=int(60 / np.log((rho + 1) / abs(rho - 1))) + 8)[0]) - 1))
    err = max(err, abs(S.Phi(1.0, 0.001) / float(nb.Phi(mp.mpf(1), mp.mpf('0.001'), kk, N=16)[0]) - 1))
    ring = 1 / (mp.sqrt(2) * mp.cos(mp.pi * mp.sqrt(mp.mpc(nb.s0sq(kk))) / 2)).real
    print(f"      max relative deviation from the series at ten points: {err:.1e};  Phi on the circle: {float(ring):.6f},  at distance 0.001: {S.Phi(1.0, 0.001):.6f}")
qlim = max(abs(data[k][0]).max() for k in ks)
fig, axs = plt.subplots(2, 2, figsize=(8.6, 6.3), sharex=True, sharey=True)
ext = (-XMAX, XMAX, -ZMAX, ZMAX)
for i, k in enumerate(ks):
    q, P = data[k]; m = massprec.mass(k)[0]; ktxt = f"{k:g}".replace("-", "{-}")
    im = axs[i, 0].imshow(full(q), extent=ext, origin="lower", cmap=DIV, norm=TwoSlopeNorm(0.0, -qlim, qlim), interpolation="bilinear", rasterized=True)
    fig.colorbar(im, ax=axs[i, 0], fraction=0.035, pad=0.03)
    axs[i, 0].set_title(rf"$q$,  $k={ktxt}$", fontsize=10)
    im = axs[i, 1].imshow(full(P), extent=ext, origin="lower", cmap=SEQ, interpolation="bilinear", rasterized=True)
    fig.colorbar(im, ax=axs[i, 1], fraction=0.035, pad=0.03)
    axs[i, 1].set_title(rf"$\Phi$,  $k={ktxt}$  ($m={m:.3g}\,a$)", fontsize=10)
    for j, ax in enumerate(axs[i]):
        coordinate_lines(ax, light=(j == 1 and np.median(P) > 0.5 * (P.min() + P.max()))); ax.set_xlim(-XMAX, XMAX); ax.set_ylim(-ZMAX, ZMAX); ax.set_aspect("equal")
    axs[i, 0].set_ylabel(r"$z/a$")
for ax in axs[1]: ax.set_xlabel(r"$\rho/a$")
fig.tight_layout(); fig.savefig("../figures/fields.pdf", dpi=300)
if os.environ.get("FIELDS_PNG"): fig.savefig(os.environ["FIELDS_PNG"], dpi=110)


==> anc/make_kretschmann_figure.py <==
"""Figure 'kretschmann.pdf' of Section 11; about 1 minute.
(a), (b)  log10 of the Kretschmann scalar K a^4 in a meridional plane for k = 0.5 (maximum at the centre) and
          k = -3 (maximum next to the circle); one-hue sequential map, 3.5 decades below the maximum of the panel.
(c)       the dimensionless K m^4 at the centre and on the circle as functions of k, and its range over the outer
          minimal spheres at k = 0.77, 0.78, 0.79, 0.80.
Needs scan_l1.json (kretschmann_scan.py) and horizon_K.json (kretschmann_horizon.py)."""
import os, json, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
import kretschmann as kr, brill_l
plt.rcParams.update({"font.size": 10, "font.family": "serif", "mathtext.fontset": "cm"})
os.makedirs("../figures", exist_ok=True)
SEQ = LinearSegmentedColormap.from_list("seq", ["#f6f4fd", "#c9c2f4", "#9085e9", "#6250d6", "#2c1f7a"])
XMAX, ZMAX, DECADES = 2.6, 1.9, 3.5

fig, axs = plt.subplots(1, 3, figsize=(10.6, 3.5), gridspec_kw=dict(width_ratios=[1.0, 1.0, 1.12]))
ref = brill_l.mode_table(brill_l.Background(0.0), 1200)
for ax, k, tag in ((axs[0], 0.5, "(a)"), (axs[1], -3.0, "(b)")):
    S = brill_l.Solution(k, N=1200, ref=ref, l=1)
    G = kr.KGrid(S, nu_min=0.04, nu_max=7.0, stride=3, n_u=241)
    u = G.u[1:]; zax = 1 / np.tan(u / 2); sel = zax < 8
    Kax = np.full(len(G.u), 1e-30); Kax[1:][sel] = kr.axis_profile(1, k, zax[sel])[:, 0]        # the axis nu = 0
    Kring = kr.ring_exact(1, k)['K']                                                             # the circle nu = infinity
    rho = np.vstack([np.zeros((1, len(G.u))), G.rho, np.ones((1, len(G.u)))])
    z = np.vstack([np.concatenate([[1e6], zax])[None, :], G.z, np.zeros((1, len(G.u)))])
    L = np.log10(np.vstack([Kax[None, :], G.K, np.full((1, len(G.u)), Kring)]))
    vmax = L[(rho < XMAX) & (np.abs(z) < ZMAX)].max(); vmin = vmax - DECADES
    for sr in (1, -1):
        for sz in (1, -1):
            pm = ax.pcolormesh(sr * rho, sz * z, L, cmap=SEQ, vmin=vmin, vmax=vmax, shading="gouraud", rasterized=True)
    ax.plot([-1, 1], [0, 0], "o", color="#0b0b0b", ms=2.6, mec="#fcfcfb", mew=0.5)
    ax.set_xlim(-XMAX, XMAX); ax.set_ylim(-ZMAX, ZMAX); ax.set_aspect("equal"); ax.set_xlabel(r"$\rho/a$")
    ax.set_title(rf"{tag}  $\log_{{10}}(\mathcal{{K}}a^4)$,  $k={k:g}$", fontsize=10)
    fig.colorbar(pm, ax=ax, fraction=0.035, pad=0.03, extend="min")
    print("k=%g: centre %.4g, circle %.4g, grid maximum %.4g" % (k, Kax[-1], Kring, G.K.max()))
axs[0].set_ylabel(r"$z/a$")

sc = json.load(open("scan_l1.json")); hz = json.load(open("horizon_K.json"))
rows = sorted(sc["rows"], key=lambda r: r["k"]); kc = sc["kc"]; kh = 0.7670185
k = np.array([r["k"] for r in rows]); m = np.array([r["m"] for r in rows])
K0 = np.array([r["K0"] for r in rows]) * m ** 4; Kr = np.array([r["Kring"] for r in rows]) * m ** 4
ax = axs[2]; s = k >= 0.3
ax.semilogy(k[s], K0[s], "k", lw=1.3, label="centre"); ax.semilogy(k[s], Kr[s], "k", ls="--", lw=1.3, label="circle")
for i, (key, v) in enumerate(hz.items()):
    ax.plot([float(key)] * 2, [v["min"], v["max"]], color="0.35", lw=3.0, solid_capstyle="butt", label="horizon (range)" if i == 0 else None)
ax.axhline(0.75, color="0.45", ls=":", lw=1.1, label=r"Schwarzschild, $3/4$")
ax.axvline(kh, color="0.4", ls="-.", lw=0.9, label=r"$k_h$ (fold)"); ax.axvline(kc, color="0.4", ls="--", lw=0.9, label=r"$k_c$")
ax.set_xlim(0.3, 0.82); ax.set_ylim(1e-4, 3e3); ax.set_xlabel(r"$k$"); ax.set_title(r"(c)  $\mathcal{K}m^4$", fontsize=10)
ax.legend(frameon=False, fontsize=8, loc="upper left", handlelength=1.5, handletextpad=0.5, borderaxespad=0.25, labelspacing=0.35)
ax.grid(alpha=0.3, which="major", lw=0.4)
fig.tight_layout(); fig.savefig("../figures/kretschmann.pdf", dpi=300); fig.savefig("kretschmann_preview.png", dpi=120)
print("written ../figures/kretschmann.pdf")


==> anc/make_simplest_maps.py <==
"""Colour maps of q, a^2 V and Phi in a meridional plane for the simplest explicit Brill wave
(l = 2, k = 0: q = (1/2) log(1 + tanh^2 nu), V rational); figure 'simplest.pdf', about 20 s."""
import os, numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm
import brill_l
plt.rcParams.update({"font.size": 10, "font.family": "serif", "mathtext.fontset": "cm"})
os.makedirs("../figures", exist_ok=True)

XMAX, ZMAX, NX, NZ, NMODES = 3.0, 2.2, 240, 176, 1200
DIV = LinearSegmentedColormap.from_list("div", ["#0d366b", "#2a78d6", "#9ec5f4", "#f0efec", "#f2b3a6", "#d9503f", "#8e1b12"])
SEQ = LinearSegmentedColormap.from_list("seq", ["#f6f4fd", "#c9c2f4", "#9085e9", "#6250d6", "#2c1f7a"])
NUS = (0.25, 0.5, 1.0, 1.5, 2.5); U0S = (np.pi / 8, np.pi / 4, np.pi / 2, 3 * np.pi / 4, 7 * np.pi / 8)

def full(A):
    top = np.concatenate([A[:, ::-1], A], axis=1); return np.concatenate([top[::-1], top], axis=0)
def coordinate_lines(ax, light=False):
    t = np.linspace(0, 2 * np.pi, 400); kw = dict(color="#fcfcfb" if light else "#1a1a19", lw=0.45, alpha=0.6 if light else 0.55)
    for nu in NUS:
        for sgn in (1, -1): ax.plot(sgn / np.tanh(nu) + np.cos(t) / np.sinh(nu), np.sin(t) / np.sinh(nu), ls="-", **kw)
    for u0 in U0S: ax.plot(np.cos(t) / np.sin(u0), 1 / np.tan(u0) + np.sin(t) / np.sin(u0), ls=":", **kw)
    ax.axhline(0, ls=":", **kw); ax.axvline(0, ls=":", **kw)
    ax.plot([-1, 1], [0, 0], "o", color="#0b0b0b", ms=2.2)

ref = brill_l.mode_table(brill_l.Background(0.0), NMODES)
S = brill_l.Solution(0.0, N=NMODES, ref=ref, l=2)
x = (np.arange(NX) + 0.5) * XMAX / NX; z = (np.arange(NZ) + 0.5) * ZMAX / NZ
P = np.array([[S.Phi(xi, zj) for xi in x] for zj in z])
X, Z = np.meshgrid(x, z); s = X * X + Z * Z + 1; p = 4 * X * X
q = 0.5 * np.log(1 + p / s ** 2)                                   # closed forms
V = (s ** 4 - 4 * p * s ** 2 - p ** 2) / (s ** 2 * (s ** 2 + p) ** 2)
mass = S.mass()
print(f"l=2 k=0: m/a={mass:.5f}  q in [{q.min():.4f}, {q.max():.4f}]  a^2V in [{V.min():.3f}, {V.max():.3f}]  Phi in [{P.min():.4f}, {P.max():.4f}]")
fig, axs = plt.subplots(1, 3, figsize=(12.0, 3.4), sharey=True)
ext = (-XMAX, XMAX, -ZMAX, ZMAX)
ql = abs(q).max(); im = axs[0].imshow(full(q), extent=ext, origin="lower", cmap=DIV, norm=TwoSlopeNorm(0.0, -ql, ql), interpolation="bilinear", rasterized=True)
fig.colorbar(im, ax=axs[0], fraction=0.035, pad=0.03); axs[0].set_title(r"$q=\frac{1}{2}\log(1+\tanh^2\nu)$", fontsize=10)
vl = 1.0; im = axs[1].imshow(np.clip(full(V), -vl, vl), extent=ext, origin="lower", cmap=DIV, norm=TwoSlopeNorm(0.0, -vl, vl), interpolation="bilinear", rasterized=True)
fig.colorbar(im, ax=axs[1], fraction=0.035, pad=0.03); axs[1].set_title(r"$a^2V$", fontsize=10)
im = axs[2].imshow(full(P), extent=ext, origin="lower", cmap=SEQ, interpolation="bilinear", rasterized=True)
fig.colorbar(im, ax=axs[2], fraction=0.035, pad=0.03); axs[2].set_title(rf"$\Phi$  ($m={mass:.4f}\,a$)", fontsize=10)
for j, ax in enumerate(axs):
    coordinate_lines(ax, light=(j == 2 and np.median(P) > 0.5 * (P.min() + P.max()))); ax.set_xlim(-XMAX, XMAX); ax.set_ylim(-ZMAX, ZMAX); ax.set_aspect("equal"); ax.set_xlabel(r"$\rho/a$")
axs[0].set_ylabel(r"$z/a$")
fig.tight_layout(); fig.savefig("../figures/simplest.pdf", dpi=200); print("written ../figures/simplest.pdf")


==> anc/make_tables_figures.py <==
"""Table 1 and the three figures of the paper (run hfinal.py first: it writes horizons.json)."""
import sys, json, os
sys.argv = [sys.argv[0]]
import numpy as np, mpmath as mp, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import natanzon_brill as nb, massprec
plt.rcParams.update({"font.size": 11, "font.family": "serif", "mathtext.fontset": "cm"})
os.makedirs("../figures", exist_ok=True)
mp.mp.dps = 30
print("Table 1:  k, S, w(0), q_infinity, m/a")
for k in ('-50', '-10', '-3', '-1', '-0.1', '0.1', '0.3', '0.5', '0.7', '0.78'):
    kk = mp.mpf(k)
    print(f"  {k:>5}  {float(massprec.S_of_k(kk)): .5f}  {float(massprec.w0(kk)): .5f}  {float(nb.q_of(1 - mp.mpf('1e-12'), kk)): .4f}  {mp.nstr(massprec.mass_mp(kk), 10)}")
# --- profiles
nus = np.linspace(0, 5, 61)
fig, (ax, bx) = plt.subplots(1, 2, figsize=(8.6, 3.5))
for k, ls in (('-1', '--'), ('0.3', '-'), ('0.6', '-.')):
    kk = mp.mpf(k); ws = []; qs = []
    for nu in nus:
        s = mp.mpf('1e-7') if nu == 0 else nb.sigma_of(mp.mpf(float(nu)), kk)
        ws.append(float(nb.w(s, kk))); qs.append(float(nb.q_of(s, kk)))
    ax.plot(nus, ws, 'k', ls=ls, lw=1.2, label=rf"$k={k}$"); bx.plot(nus, qs, 'k', ls=ls, lw=1.2, label=rf"$k={k}$")
for x, yl in ((ax, r"$w=q''/4$"), (bx, r"$q$")):
    x.axhline(0, color="0.6", lw=0.6); x.set_xlabel(r"$\nu$"); x.set_ylabel(yl); x.legend(frameon=False, fontsize=9)
ax.set_ylim(-2, 0.5); fig.tight_layout(); fig.savefig("../figures/profiles.pdf"); plt.close(fig)
# --- mass
kc = 0.8048016772; kh = 0.767019
fig, (ax, bx) = plt.subplots(1, 2, figsize=(8.6, 3.6))
ks = np.concatenate([np.linspace(-6, -0.1, 26), np.linspace(0.1, 0.74, 26)]); ms = np.array([massprec.mass(float(k), 400)[0] for k in ks])
neg = ks < 0; ax.plot(ks[neg], ms[neg], 'k', lw=1.3); ax.plot(ks[~neg], ms[~neg], 'k', lw=1.3)
kk = np.linspace(-1.2, 0.6, 60); ax.plot(kk, np.pi / 10 * kk**2, color="0.45", ls=":", lw=1.1, label=r"$\pi k^2/10$")
ax.set_yscale("log"); ax.set_ylim(1e-3, 10); ax.set_xlabel(r"$k$"); ax.set_ylabel(r"$m/a$"); ax.legend(frameon=False, fontsize=9); ax.grid(alpha=0.3, which="both", lw=0.4)
k2 = kc - np.logspace(np.log10(0.2), np.log10(0.002), 40); m2 = np.array([massprec.mass(float(k), 400)[0] for k in k2])
bx.plot(k2, m2, 'k', lw=1.3); bx.plot(k2, np.pi / 10 * k2**2, color="0.45", ls=":", lw=1.1)
bx.axvline(kh, color="0.4", ls="-.", lw=0.9, label=r"$k_h$ (fold)"); bx.axvline(kc, color="0.4", ls="--", lw=0.9, label=r"$k_c$")
bx.set_yscale("log"); bx.set_xlabel(r"$k$"); bx.set_ylabel(r"$m/a$"); bx.set_xlim(0.6, 0.81); bx.legend(frameon=False, fontsize=9); bx.grid(alpha=0.3, which="both", lw=0.4)
fig.tight_layout(); fig.savefig("../figures/mass.pdf"); plt.close(fig)
# --- minimal spheres
d = json.load(open("horizons.json"))
fig, ax = plt.subplots(figsize=(5.0, 5.0))
for k, ls in (("0.77", "-"), ("0.78", "--"), ("0.79", ":")):
    th, r = map(np.array, d["curves"][k]); x = r * np.sin(th); z = r * np.cos(th)
    X = np.concatenate([[0], x, x[::-1], [0]]); Z = np.concatenate([[r[0]], z, -z[::-1], [-r[0]]])
    ax.plot(X, Z, "k", ls=ls, lw=1.3, label=rf"$k={k}$, $m={d['out'][k]['m']:.1f}\,a$"); ax.plot(-X, Z, "k", ls=ls, lw=1.3)
ax.plot([1, -1], [0, 0], "o", color="k", ms=3); ax.set_aspect("equal"); ax.set_xlabel(r"$\rho/a$"); ax.set_ylabel(r"$z/a$")
ax.legend(frameon=False, fontsize=9, loc="upper right"); ax.set_xlim(-24, 24); ax.set_ylim(-24, 30)
fig.tight_layout(); fig.savefig("../figures/horizons.pdf")


==> anc/massprec.py <==
"""ADM mass of the analytic family (in units of a), from the digamma series with analytic tails:

   m/a = (4/pi) [ sum_{n<N} eps_n T_n + w(0) zeta(2,N) + 2 b4 zeta(4,N) ] + O(N^-5),
   T_n = psi(n+1/2) - [psi(alpha_n)+psi(beta_n)]/2 + (1/2) log((1-k)/4) = w(0)/(2 n^2) + b4/n^4 + O(n^-6).
"""
import mpmath as mp
mp.mp.dps = max(mp.mp.dps, 30)
half = mp.mpf(1) / 2

def S_of_k(k):
    k = mp.mpf(k)
    if k == 0: return mp.mpf(1) / 4
    r = mp.sqrt(mp.mpc(k))
    return mp.re((3 + k) * r / (12 * (1 - k) * mp.atanh(r)))

def w0(k):
    k = mp.mpf(k); S = S_of_k(k)
    return (k * k - 6 * k - 3 + 12 * (1 - k) * S) / (12 * (1 - k) ** 2)

def b4(k):
    k = mp.mpf(k); S = S_of_k(k)
    return (240 * S**2 * (1 - k)**2 + 160 * S * (k**2 + 2 * k - 3) - 7 * k**4 + 28 * k**3 + 70 * k**2 + 700 * k + 105) / (960 * (1 - k)**4)

def T(n, k):
    k = mp.mpf(k); s = mp.sqrt(mp.mpc(S_of_k(k) + k * n * n))
    al, be = (1 + n - s) / 2, (1 + n + s) / 2
    return mp.re(mp.psi(0, n + half) - (mp.psi(0, al) + mp.psi(0, be)) / 2 + mp.log((1 - k) / 4) / 2)

def mass(k, N=2000):
    """returns (m/a as float, b4).  N above 5000 is reduced: the tails make it unnecessary."""
    N = int(min(N, 5000))
    tot = T(0, k) + 2 * mp.fsum(T(n, k) for n in range(1, N))
    m = 4 / mp.pi * (tot + w0(k) * mp.zeta(2, N) + 2 * b4(k) * mp.zeta(4, N))
    return float(m), float(b4(k))

def mass_mp(k, N=2000):
    tot = T(0, k) + 2 * mp.fsum(T(n, k) for n in range(1, N))
    return 4 / mp.pi * (tot + w0(k) * mp.zeta(2, N) + 2 * b4(k) * mp.zeta(4, N))

if __name__ == "__main__":
    for k in (-50, -10, -3, -1, -0.1, 0.1, 0.3, 0.5, 0.7, 0.78):
        print(f"k={k:>6}:  S={float(S_of_k(k)): .5f}  w(0)={float(w0(k)): .5f}  m/a = {mp.nstr(mass_mp(k, 500), 12)}  (N=2000: {mp.nstr(mass_mp(k), 12)})")
    # small-amplitude coefficient and critical behaviour
    for k in ('1e-3', '1e-4'):
        k = mp.mpf(k); print("  [m(k)+m(-k)]/(2k^2) =", mp.nstr((mass_mp(k) + mass_mp(-k)) / (2 * k * k), 12), "  pi/10 =", mp.nstr(mp.pi / 10, 12))
    kc = mp.findroot(lambda k: S_of_k(k) - 1, (mp.mpf('0.7'), mp.mpf('0.9')), solver='anderson', tol=mp.mpf(10) ** (-28))
    dS = mp.diff(S_of_k, kc)
    print("  k_c =", mp.nstr(kc, 22), "  S'(k_c) =", mp.nstr(dS, 10), "  residue 8/(pi S'(k_c)) =", mp.nstr(8 / (mp.pi * dS), 10))
    for k in ('0.80', '0.804', '0.8047'):
        k = mp.mpf(k); print(f"  k={k}: m/a - 8/(pi(1-S)) =", mp.nstr(mass_mp(k) - 8 / (mp.pi * (1 - S_of_k(k))), 8))


==> anc/natanzon_brill.py <==
#!/usr/bin/env python3
"""
Globally analytic Brill data with toroidal conformal symmetry and hypergeometric modes.
Deformation parameter k < 1 (k = 0 is flat space); ring radius a_ring = 1 unless stated.

  torus label sigma in [0,1):   nu(sigma) = artanh(sigma/R) - sqrt(k) artanh(sqrt(k) sigma/R),  R = sqrt(1-k+k sigma^2)
  q'(nu) = coth(nu) + 4 A0(sigma) + 4 s0^2 Acal(sigma),      s0^2 = (3+k) / (12 (1-k) Acal(1))
  f_n    ~ sqrt(sigma R / sinh nu) (1-sigma^2)^(n/2) 2F1((1+n-s_n)/2, (1+n+s_n)/2; 1+n; 1-sigma^2),  s_n^2 = s0^2 + k n^2
  m      = (4 a_ring/pi) sum_n eps_n [ psi(n+1/2) - psi((1+n-s_n)/2)/2 - psi((1+n+s_n)/2)/2 + ln((1-k)/4)/2 ]
"""
import sys, mpmath as mp
mp.mp.dps = 30
half = mp.mpf(1) / 2

def R(s, k): return mp.sqrt(1 - k + k * s * s)
def csqrt(k): return mp.sqrt(mp.mpc(k))
def Acal(s, k):
    if k == 0: return mp.mpf(s)
    r = csqrt(k); return mp.re(mp.atanh(r * s / R(s, k)) / r)
def nu_of(s, k): return mp.atanh(s / R(s, k)) - k * Acal(s, k)
def s0sq(k): return (3 + k) / (12 * (1 - k) * Acal(mp.mpf(1), k))
def A0(s, k):
    P = 6*k**2*s**4 - 9*k**2*s**2 + 3*k**2 - 2*k*s**4 + 6*k*s**2 - 6*k + 3*s**2 + 3
    return -P / (12 * s * (1 - k) * R(s, k) ** 3)
def qprime(s, k): return mp.coth(nu_of(s, k)) + 4 * A0(s, k) + 4 * s0sq(k) * Acal(s, k)
def w(s, k):                                  # w = q''/4 as a function of sigma
    B = (1 - s0sq(k)) / 4; a = k
    num = (16*B*a**2*s**6-32*B*a**2*s**4+16*B*a**2*s**2+32*B*a*s**4-32*B*a*s**2+16*B*s**2-4*a**2*s**6+8*a**2*s**4
           -3*a**2*s**2-a**2-12*a*s**4+6*a*s**2+2*a-3*s**2-1)
    return (s*s-1)*num/(4*s*s*(a*s*s-a+1)**3) - 1/(4*mp.sinh(nu_of(s, k))**2)
def sigma_of(nu, k):
    return mp.findroot(lambda s: nu_of(s, k) - nu, (mp.mpf('1e-12'), 1 - mp.mpf('1e-25')), solver='anderson', tol=1e-24)
def q_of(s, k):                               # q = int_0^nu q' dnu = int_0^sigma q' R/(1-s^2) ds
    # Gauss-Legendre: q' is a difference of terms ~ 1/t near the axis, so nodes extremely close
    # to t = 0 (as used by tanh-sinh quadrature) must be avoided.
    s = mp.re(s)
    pts = [mp.mpf(0)] + [p for p in (mp.mpf('0.25'), mp.mpf('0.5'), mp.mpf('0.75'), mp.mpf('0.9'), mp.mpf('0.99'), mp.mpf('0.999')) if p < s] + [s]
    with mp.workdps(mp.mp.dps + 15):
        val = mp.quadgl(lambda t: qprime(t, k) * R(t, k) / (1 - t * t), pts)
    return +val

def eps(n): return 1 if n == 0 else 2
def cn(n): return mp.sqrt(2) / mp.pi * eps(n)
def ab(n, k):
    s = mp.sqrt(mp.mpc(s0sq(k) + k * n * n)); return (1 + n - s) / 2, (1 + n + s) / 2
def f_n(n, s, k):
    al, be = ab(n, k)
    C = cn(n) * mp.gamma(al) * mp.gamma(be) / (mp.sqrt(2) * mp.gamma(1 + n))
    return mp.re(C * mp.sqrt(s * R(s, k) / (2 * mp.sinh(nu_of(s, k)))) * (1 - s * s) ** (mp.mpf(n) / 2)
                 * mp.hyp2f1(al, be, 1 + n, 1 - s * s))
def d_n(n, k):
    al, be = ab(n, k)
    return mp.re(cn(n) * (mp.psi(0, n + half) - (mp.psi(0, al) + mp.psi(0, be)) / 2 + mp.log((1 - k) / 4) / 2))
def mass(k):                                  # in units of the ring radius; see massprec.py
    import massprec
    return massprec.mass_mp(k)
def k_crit():
    return mp.findroot(lambda k: s0sq(k) - 1, (mp.mpf('0.5'), mp.mpf('0.95')), solver='anderson')

def Phi(rho, z, k, N=40, a=1):
    d1 = mp.sqrt((rho + a) ** 2 + z * z); d2 = mp.sqrt((rho - a) ** 2 + z * z)
    nu = mp.log(d1 / d2); cu = (rho * rho + z * z - a * a) / (d1 * d2); u = mp.acos(cu)
    s = sigma_of(nu, k)
    tot = mp.fsum(f_n(n, s, k) * mp.cos(n * u) for n in range(N))
    return mp.sqrt(2) * a / mp.sqrt(d1 * d2) * tot, nu, s
def V(rho, z, k, a=1):
    d1 = mp.sqrt((rho + a) ** 2 + z * z); d2 = mp.sqrt((rho - a) ** 2 + z * z)
    nu = mp.log(d1 / d2); s = sigma_of(nu, k)
    return (2 * a * a / (d1 * d2)) ** 2 * w(s, k) / a ** 2

if __name__ == "__main__":
    kc = k_crit(); print("critical deformation k_c (s0 = 1):", mp.nstr(kc, 12))
    print("\nmass / ring radius, and m/k^2:")
    for k in ('-50', '-10', '-3', '-1', '-0.1', '-0.01', '0.01', '0.1', '0.3', '0.5', '0.7', '0.78'):
        k = mp.mpf(k); m = mass(k)
        print(f"  k={mp.nstr(k,4):>6}  s0^2={mp.nstr(s0sq(k),8):>12}  w(axis)={mp.nstr(w(mp.mpf('1e-6'),k),6):>10}  "
              f"q(ring)={mp.nstr(q_of(1-mp.mpf('1e-12'),k),7):>10}  m={mp.nstr(m,10):>14}  m/k^2={mp.nstr(m/k**2,6)}")
    if "--pde" in sys.argv:
        for k in (mp.mpf('0.3'), mp.mpf(-1)):
            print(f"\nconstraint residual, k={mp.nstr(k,3)}:")
            h = mp.mpf('1e-5')
            for rho, z in ((mp.mpf('0.4'), mp.mpf('0.3')), (mp.mpf('1.3'), mp.mpf('0.5')), (mp.mpf('0.9'), mp.mpf('-0.25')), (mp.mpf('2.5'), mp.mpf('1.0'))):
                F = lambda r_, z_: Phi(r_, z_, k)[0]
                lap = (F(rho+h,z)+F(rho-h,z)+F(rho,z+h)+F(rho,z-h)-4*F(rho,z))/h**2 + (F(rho+h,z)-F(rho-h,z))/(2*h*rho)
                p, nu, s = Phi(rho, z, k)
                print(f"  (rho,z)=({mp.nstr(rho,3)},{mp.nstr(z,3)}) nu={mp.nstr(nu,4)}: Phi={mp.nstr(p,10)}  lap={mp.nstr(lap,8)}  V*Phi={mp.nstr(V(rho,z,k)*p,8)}  sum={mp.nstr(lap+V(rho,z,k)*p,3)}")


==> anc/negative_branch.py <==
#!/usr/bin/env python3
"""
The branch k < 0 of the family (Section 9.3): mass, mean convexity of the coordinate spheres,
and absence of outer trapped coordinate spheres and tori.  Ring radius a = 1.

For time-symmetric data a surface is outer trapped iff its mean curvature with respect to the
outer normal is negative.  With Phi = sqrt(d) F and the dilation field in toroidal coordinates,
r d/dr = -sinh(nu) cos(u) d/dnu - cosh(nu) sin(u) d/du,

  sphere r = const:  H has the sign of the bracket
        B = 2 + r d/dr (q + 4 log Phi)
          = 2 - sinh(nu) cos(u) [q' + 4 d_nu log Phi] - 4 cosh(nu) sin(u) d_u log Phi ;
        the sphere is mean convex where B > 0 and outer trapped iff B < 0 on the whole sphere;
  torus nu = const:  outer normal towards decreasing nu, area element Phi^4 d^-2 e^q sinh(nu) du dphi;
        outer trapped iff
        T = d_nu log(Phi^4 d^-2 e^q sinh nu) = q' + coth(nu) - 2 sinh(nu)/d + 4 d_nu log Phi > 0  for all u.

B and T are evaluated on a grid in (nu, u), 0.02 <= nu <= (pi/2) sqrt|k| + 8, 0 <= u <= pi:
  region A (nu <= 3):  fast evaluator brillk.py (800 modes), central differences of log Phi;
  region B (nu >= 2):  the exact hypergeometric modes in multiple precision (scaled_family.py, l = 1),
                       with max(10, 45/nu) modes; the two regions are compared on 2 <= nu <= 3.
The line nu = 0.02 meets every sphere 0.01 < r < 100 next to the axis; beyond, B -> 2 - 2m/r.

Output (about 5 minutes):  python3 negative_branch.py > negative_branch_out.txt
"""
import sys, time
import numpy as np, mpmath as mp
import brillk, massprec, scaled_family as sf

mp.mp.dps = 30
N_MODES, NU_SPLIT, H = 800, 3.0, 1e-4
US = np.linspace(0.0, np.pi, 61)

def region_A(S, nus, us=US):
    """bracket B and torus derivative T from the fast evaluator"""
    B = np.empty((len(nus), len(us))); T = np.empty_like(B)
    lp = lambda a, b: np.log(S.Phi_tor(a, b))
    for i, nu in enumerate(nus):
        qp = float(S.bg.qp(nu))
        for j, u in enumerate(us):
            dnu = (lp(nu + H, u) - lp(nu - H, u)) / (2 * H); du = (lp(nu, u + H) - lp(nu, u - H)) / (2 * H)
            d = np.cosh(nu) - np.cos(u)
            B[i, j] = 2 - np.sinh(nu) * np.cos(u) * (qp + 4 * dnu) - 4 * np.cosh(nu) * np.sin(u) * du
            T[i, j] = qp + 1 / np.tanh(nu) - 2 * np.sinh(nu) / d + 4 * dnu
    return B, T

def region_B(k, nus, us=US):
    """the same from the exact modes f_n and their derivatives; also Phi itself"""
    k = mp.mpf(k); Sc = sf.S_l(1, k)
    B = np.empty((len(nus), len(us))); T = np.empty_like(B); P = np.empty_like(B)
    for i, x in enumerate(nus):
        nu = mp.mpf(float(x)); M = max(10, int(np.ceil(45.0 / x)))
        with mp.workdps(int(1.3 * x) + 35):
            f = [sf.f_n(n, nu, 1, k, Sc) for n in range(M)]
            fp = [mp.diff(lambda y, n=n: sf.f_n(n, y, 1, k, Sc), nu) for n in range(M)]
            qp = sf.qprime(nu, 1, k, Sc); sh, ch = mp.sinh(nu), mp.cosh(nu)
            for j, uu in enumerate(us):
                u = mp.mpf(float(uu)); d = ch - mp.cos(u)
                F = mp.fsum(f[n] * mp.cos(n * u) for n in range(M))
                Fnu = mp.fsum(fp[n] * mp.cos(n * u) for n in range(M))
                Fu = -mp.fsum(n * f[n] * mp.sin(n * u) for n in range(M))
                dnu = sh / (2 * d) + Fnu / F; du = mp.sin(u) / (2 * d) + Fu / F
                B[i, j] = float(2 - sh * mp.cos(u) * (qp + 4 * dnu) - 4 * ch * mp.sin(u) * du)
                T[i, j] = float(qp + ch / sh - 2 * sh / d + 4 * dnu)
                P[i, j] = float(mp.sqrt(d) * F)
    return B, T, P

def scan(k, ref):
    S = brillk.Solution(k, N=N_MODES, ref=ref)
    nu_far = (np.pi / 2) * np.sqrt(max(-k, 0.0)) + 8.0 if k < 0 else 10.0
    nusA = np.exp(np.linspace(np.log(0.02), np.log(NU_SPLIT), 90))
    nusB = np.linspace(NU_SPLIT - 1.0, nu_far, int(max(30, 4 * (nu_far - 2))))
    BA, TA = region_A(S, nusA); BB, TB, PB = region_B(k, nusB)
    ov = np.array([x for x in nusB if x <= NU_SPLIT]); BAo, TAo = region_A(S, ov)
    err = max(np.abs(BAo - BB[:len(ov)]).max(), np.abs(TAo - TB[:len(ov)]).max())
    return dict(S=S, nus=np.concatenate([nusA, nusB]), B=np.vstack([BA, BB]), T=np.vstack([TA, TB]), err=err, Phi_far=PB[-1].mean())

if __name__ == "__main__":
    t0 = time.time()
    print("1. Masses on the branch k < 0 (digamma series with tails, massprec.py)")
    for k in (-3, -10, -30, -50, -100, -1000):
        print(f"   k={k:>6}:  S={float(massprec.S_of_k(k)):+.5f}   m/a = {mp.nstr(massprec.mass_mp(k, 2000), 9)}")

    ref = brillk.mode_table(brillk.Background(0.0), N_MODES)
    print("\n2. Validation for k > 0 (Section 9.2: spheres trapped for k >~ 0.777, tori for k >~ 0.800)")
    for k in (0.79, 0.804):
        r = scan(k, ref); nus, B, T = r["nus"], r["B"], r["T"]
        NU, U = np.meshgrid(nus, US, indexing="ij"); rad = np.sqrt((np.cosh(NU) + np.cos(U)) / (np.cosh(NU) - np.cos(U)))
        sph = "; ".join(f"r~{r0:g}: B in [{B[np.abs(np.log(rad / r0)) < 0.05].min():+.3f}, {B[np.abs(np.log(rad / r0)) < 0.05].max():+.3f}]" for r0 in (3.0, 5.0, 8.0))
        tr = nus[T.min(axis=1) > 0]
        print(f"   k={k}: {sph};  tori with min_u T > 0: " + (f"{tr.min():.3f} <= nu <= {tr.max():.3f}" if len(tr) else "none"))

    print("\n3. Scan of the branch k < 0")
    print("       k     m/a      min B     at nu     u    min_u B(nu=0.02)  max_nu min_u T   A/B overlap   Phi(nu_max) / exact on the circle")
    ks = [-0.05, -0.1, -0.25, -0.5] + [-0.5 * j for j in range(2, 18)] + [-9, -10, -12, -15, -20, -25, -30]
    for k in ks:
        r = scan(float(k), ref); nus, B, T = r["nus"], r["B"], r["T"]
        i, j = np.unravel_index(B.argmin(), B.shape); Tm = T.min(axis=1)
        print(f"   {k:6.2f}  {r['S'].mass():7.4f}  {B.min():+9.4f}  {nus[i]:6.3f}  {US[j]:5.3f}     {B[0].min():+8.4f}        {Tm.max():+8.4f}       {r['err']:.1e}      "
              f"{r['Phi_far']:.4f} / {float(mp.re(sf.Phi_ring(1, mp.mpf(k)))):.4f}", flush=True)

    print("\n4. Minimum of B near the circle on a finer grid (0.05 in nu, 0.02 in u, exact modes)")
    us_fine = np.concatenate([np.linspace(0.0, 0.5, 26), np.linspace(0.55, np.pi, 30)]); nus_fine = np.arange(2.2, 5.01, 0.05)
    for k in (-6.0, -8.0, -8.5):
        B, T, P = region_B(k, nus_fine, us_fine); i, j = np.unravel_index(B.argmin(), B.shape)
        print(f"   k={k}: min B = {B.min():+.4f} at nu={nus_fine[i]:.2f}, u={us_fine[j]:.3f}")
    print(f"\n   total time {time.time() - t0:.0f} s")


==> anc/negative_branch_out.txt <==
1. Masses on the branch k < 0 (digamma series with tails, massprec.py)
   k=    -3:  S=+0.00000   m/a = 0.231148781
   k=   -10:  S=-0.13262   m/a = 0.515527348
   k=   -30:  S=-0.28596   m/a = 0.8624448
   k=   -50:  S=-0.37967   m/a = 1.02889842
   k=  -100:  S=-0.54402   m/a = 1.24524983
   k= -1000:  S=-1.70525   m/a = 1.8711664

2. Validation for k > 0 (Section 9.2: spheres trapped for k >~ 0.777, tori for k >~ 0.800)
   k=0.79: r~3: B in [-1.141, -0.242]; r~5: B in [-1.015, -0.376]; r~8: B in [-0.687, -0.388];  tori with min_u T > 0: none
   k=0.804: r~3: B in [-1.583, -0.591]; r~5: B in [-1.693, -0.940]; r~8: B in [-1.665, -1.283];  tori with min_u T > 0: 0.020 <= nu <= 0.334

3. Scan of the branch k < 0
       k     m/a      min B     at nu     u    min_u B(nu=0.02)  max_nu min_u T   A/B overlap   Phi(nu_max) / exact on the circle
    -0.05   0.0007    +2.0000   0.069  0.000      +2.0000         -1.0010       1.3e-08      0.9814 / 0.9814
    -0.10   0.0026    +1.9998   0.102  0.000      +1.9999         -1.0008       1.2e-08      0.9647 / 0.9647
    -0.25   0.0126    +1.9985   0.180  0.000      +1.9997         -1.0007       3.8e-08      0.9233 / 0.9233
    -0.50   0.0355    +1.9934   0.282  0.000      +1.9992         -1.0005       1.1e-07      0.8735 / 0.8735
    -1.00   0.0838    +1.9738   0.495  0.000      +1.9967         -1.0003       5.6e-08      0.8110 / 0.8110
    -1.50   0.1272    +1.9443   0.694  0.000      +1.9922         -1.0003       6.2e-08      0.7720 / 0.7720
    -2.00   0.1655    +1.9062   0.869  0.000      +1.9863         -1.0002       1.3e-07      0.7446 / 0.7446
    -2.50   0.1999    +1.8596   1.089  0.000      +1.9793         -1.0002       1.1e-07      0.7237 / 0.7237
    -3.00   0.2311    +1.8036   1.289  0.000      +1.9713         -1.0001       9.9e-08      0.7071 / 0.7071
    -3.50   0.2599    +1.7369   1.527  0.000      +1.9626         -1.0001       8.7e-08      0.6933 / 0.6933
    -4.00   0.2867    +1.6577   1.709  0.000      +1.9532         -1.0001       1.1e-07      0.6816 / 0.6816
    -4.50   0.3117    +1.5638   2.000  0.000      +1.9434         -1.0001       7.2e-08      0.6715 / 0.6715
    -5.00   0.3352    +1.4522   2.140  0.000      +1.9330         -1.0001       1.2e-07      0.6625 / 0.6625
    -5.50   0.3573    +1.3212   2.395  0.000      +1.9224         -1.0001       9.6e-08      0.6544 / 0.6544
    -6.00   0.3784    +1.1694   2.534  0.000      +1.9118         -1.0000       7.0e-08      0.6472 / 0.6472
    -6.50   0.3983    +0.9924   2.770  0.000      +1.9012         -1.0000       8.1e-08      0.6405 / 0.6405
    -7.00   0.4173    +0.7927   3.000  0.000      +1.8904         -1.0000       9.0e-08      0.6344 / 0.6344
    -7.50   0.4355    +0.5635   3.030  0.000      +1.8799         -1.0000       1.1e-07      0.6288 / 0.6288
    -8.00   0.4529    +0.2983   3.305  0.000      +1.8695         -1.0000       1.2e-07      0.6235 / 0.6235
    -8.50   0.4695    +0.0191   3.290  0.000      +1.8592         -1.0000       1.2e-07      0.6185 / 0.6185
    -9.00   0.4854    -0.3314   3.568  0.000      +1.8493         -0.9829       1.3e-07      0.6139 / 0.6139
   -10.00   0.5155    -1.1181   3.828  0.000      +1.8300         -0.9450       1.4e-07      0.6053 / 0.6053
   -12.00   0.5695    -3.2852   4.340  0.000      +1.7950         -0.8809       1.7e-07      0.5906 / 0.5906
   -15.00   0.6382    -8.5419   5.085  0.000      +1.7500         -0.8062       4.5e-07      0.5724 / 0.5724
   -20.00   0.7300   -26.0929   6.086  0.000      +1.6915         -0.7193       2.1e-06      0.5488 / 0.5488
   -25.00   0.8027   -63.9541   6.875  0.000      +1.6472         -0.6598       9.2e-06      0.5302 / 0.5302
   -30.00   0.8624  -139.0033   7.636  0.000      +1.6118         -0.6164       3.6e-05      0.5146 / 0.5146

4. Minimum of B near the circle on a finer grid (0.05 in nu, 0.02 in u, exact modes)
   k=-6.0: min B = +1.1689 at nu=2.55, u=0.000
   k=-8.0: min B = +0.2972 at nu=3.25, u=0.000
   k=-8.5: min B = +0.0016 at nu=3.40, u=0.000

   total time 211 s


==> anc/ringcheck.py <==
import numpy as np
from scipy.special import ellipk
from scipy.optimize import brentq, minimize_scalar
from horizon import mismatch
class Ring:
    def __init__(s, m): s.m = m
    def Phi(s, rho, z):
        d = (rho + 1) ** 2 + z * z
        return 1 + 0.5 * s.m * 2 / np.pi * ellipk(4 * rho / d) / np.sqrt(d)
    def q(s, rho, z): return 0.0
def gap(m):
    T = Ring(m); return minimize_scalar(lambda s: mismatch(T, s), bounds=(np.log(0.1), np.log(0.5 * m)), method="bounded", options={"xatol": 1e-9}).fun
print("ring-potential threshold m/a =", brentq(gap, 1.9, 2.2, xtol=1e-7))


==> anc/scaled_family.py <==
#!/usr/bin/env python3
"""
A second explicit family of Brill waves: the rescaled hypergeometric family.

Mechanism.  The mode equation  g'' + [ -n^2 + 1/(4 sinh^2 nu) + w(nu) ] g = 0  keeps its form under
nu -> l nu (l = 1, 2, 3, ...): if  w_tilde  is the hypergeometric potential of the paper with parameters
(k, S) (S arbitrary), then

    w_{l,k}(nu) = l^2 [ w_tilde_{k,S}(l nu) + 1/(4 sinh^2(l nu)) ] - 1/(4 sinh^2 nu)

is smooth and even at the axis (the 1/(4 nu^2) singularity is scale invariant) and analytic in
exp(-2 nu) at the ring (l integer), and its modes are

    f_n(nu) = sqrt( sinh(l nu) / (l sinh nu) ) * f_tilde_{n/l}(l nu),

i.e. the paper's hypergeometric mode formula with the index n/l in place of n.  The ring condition
int_0^infty w dnu = 0 fixes  S = S_l(k) = [ (3+k)/(12(1-k)) + (l-1)/(4l) ] * sqrt(k)/artanh(sqrt(k)).
l = 1 is the family of the paper.  The seed function is

    q_{l,k}(nu) = q_tilde_{k,S}(l nu) + log( l sinh nu / sinh(l nu) ),

with q_tilde the closed form (3.14) of the paper evaluated at S = S_l(k).  For k = 0 everything is
elementary:  S = (2l-1)/(4l),  q = ((l-1)/l) log cosh(l nu) + log( l sinh nu / sinh(l nu) );
for l = 2 this is  q = (1/2) log(1 + tanh^2 nu),  w = (1/2) sech^2(2 nu) - (1/4) sech^2 nu.

Ring radius a = 1 throughout.
"""
import sys, mpmath as mp
mp.mp.dps = 30
half = mp.mpf(1) / 2

# ---------------------------------------------------------------- the paper's building blocks
def R(s, k): return mp.sqrt(1 - k + k * s * s)
def csqrt(k): return mp.sqrt(mp.mpc(k))
def Acal(s, k):                      # A(sigma) = int_0^sigma dt/R(t)
    if k == 0: return mp.mpf(s)
    r = csqrt(k); return mp.re(mp.atanh(r * s / R(s, k)) / r)
def nu_of(s, k): return mp.atanh(s / R(s, k)) - k * Acal(s, k)
def sigma_of(nu, k):
    if k == 0: return mp.tanh(nu)
    with mp.workdps(max(mp.mp.dps, int(1.2 * nu) + 25)):
        hi = 1 - mp.mpf(10) ** (-int(nu) - 8)
        return mp.findroot(lambda s: nu_of(s, k) - nu, (mp.mpf('1e-12'), hi), solver='anderson', tol=mp.mpf(10) ** (-mp.mp.dps + 4))
def P(s, k): return 3 * (1 - k) ** 2 + 3 * (1 + 2 * k - 3 * k * k) * s * s + 2 * k * (3 * k - 1) * s ** 4
def W_reg(s, k, S):                  # w_tilde + 1/(4 sinh^2 nu_tilde): the regular (hypergeometric) part
    r2 = 1 - k + k * s * s
    return S * (1 - s * s) / r2 + (1 - s * s) * ((1 - k) ** 2 * (1 - s * s) + 4 * k * s ** 4) / (4 * s * s * r2 ** 3)

# ---------------------------------------------------------------- the rescaled family (l, k)
def S_l(l, k):
    return ((3 + k) / (12 * (1 - k)) + mp.mpf(l - 1) / (4 * l)) / Acal(mp.mpf(1), k)

def _dps(l, nu):                      # working precision: 1 - sigma^2 ~ e^{-2 l nu} must stay resolved
    return max(mp.mp.dps, int(1.2 * l * nu) + 25)

def w(nu, l, k, S=None):
    if S is None: S = S_l(l, k)
    with mp.workdps(_dps(l, nu)):
        s = sigma_of(l * nu, k)
        return +(l * l * W_reg(s, k, S) - 1 / (4 * mp.sinh(nu) ** 2))

def qprime(nu, l, k, S=None):
    if S is None: S = S_l(l, k)
    with mp.workdps(_dps(l, nu)):
        s = sigma_of(l * nu, k)
        return +(mp.coth(nu) - l * P(s, k) / (3 * s * (1 - k) * R(s, k) ** 3) + 4 * l * S * Acal(s, k))

def q_tilde_closed(s, k, S, nu=None):
    """closed form (3.14) of the paper for arbitrary S (q_tilde(0) = 0), as a function of sigma"""
    if k == 0:
        return (4 * S - 1) * mp.log(mp.cosh(nu if nu is not None else mp.atanh(s)))
    rk = csqrt(k); Rs = R(s, k); c = (1 - rk) / (1 + rk); t = (Rs - s) / (Rs + s)
    L = mp.polylog(2, -c * t) - mp.polylog(2, -c) - mp.polylog(2, -t / c) + mp.polylog(2, -1 / c)
    nu = nu_of(s, k)
    val = (mp.log(mp.sinh(nu) / (mp.sqrt(1 - k) * s)) - mp.mpf(5) / 6 * mp.log(Rs ** 2 / (1 - k))
           + (3 - k) / (3 * (1 - k)) * mp.log(1 - s * s)
           + S / rk * (4 * mp.atanh(s / Rs) * mp.atanh(rk) + L) - 2 * S * mp.atanh(rk * s / Rs) ** 2)
    return mp.re(val)

def q(nu, l, k, S=None):
    if S is None: S = S_l(l, k)
    if nu == 0: return mp.mpf(0)
    with mp.workdps(_dps(l, nu)):
        s = sigma_of(l * nu, k)
        return +(q_tilde_closed(s, k, S, l * nu) + mp.log(l * mp.sinh(nu) / mp.sinh(l * nu)))

# ---------------------------------------------------------------- modes and the conformal factor
def eps(n): return 1 if n == 0 else 2
def ab(n, l, k, S):
    nt = mp.mpf(n) / l
    sn = mp.sqrt(mp.mpc(S + k * nt * nt)); return (1 + nt - sn) / 2, (1 + nt + sn) / 2
def f_n(n, nu, l, k, S=None):
    if S is None: S = S_l(l, k)
    nt = mp.mpf(n) / l
    al, be = ab(n, l, k, S)
    with mp.workdps(_dps(l, nu)):
        s = sigma_of(l * nu, k)
        C = eps(n) * mp.gamma(al) * mp.gamma(be) / (mp.sqrt(2) * mp.pi * mp.gamma(1 + nt))
        return +mp.re(C * mp.sqrt(s * R(s, k) / (l * mp.sinh(nu))) * (1 - s * s) ** (nt / 2) * mp.hyp2f1(al, be, 1 + nt, 1 - s * s))
def d_n(n, l, k, S=None):
    """constant term of f_n - f_n^{flat} at the axis (f_n = (sqrt2 eps_n/pi)[-log nu + ...])"""
    if S is None: S = S_l(l, k)
    al, be = ab(n, l, k, S)
    return mp.re(mp.sqrt(2) * eps(n) / mp.pi * (mp.psi(0, n + half) - (mp.psi(0, al) + mp.psi(0, be)) / 2 + mp.log((1 - k) / (4 * l * l)) / 2))
def mass(l, k, N=4000, S=None):
    """m/a = 2 sqrt2 sum_n d_n(0); tail from d_n ~ 4 sqrt2 w(0)/(pi (4n^2-1))"""
    if S is None: S = S_l(l, k)
    w0 = w(mp.mpf('1e-6'), l, k, S)
    head = mp.fsum(d_n(n, l, k, S) for n in range(N))
    tail = mp.fsum(4 * mp.sqrt(2) * w0 / (mp.pi * (4 * n * n - 1)) for n in range(N, 20 * N))
    tail += 4 * mp.sqrt(2) * w0 / (mp.pi * 4) * (1 / mp.mpf(20 * N - half))    # remaining tail of sum 1/(4n^2-1)
    return 2 * mp.sqrt(2) * (head + tail)
def Phi(rho, z, l, k, N=40, S=None, a=1):
    d1 = mp.sqrt((rho + a) ** 2 + z * z); d2 = mp.sqrt((rho - a) ** 2 + z * z)
    nu = mp.log(d1 / d2); cu = (rho * rho + z * z - a * a) / (d1 * d2); u = mp.acos(cu)
    tot = mp.fsum(f_n(n, nu, l, k, S) * mp.cos(n * u) for n in range(N))
    return mp.sqrt(2) * a / mp.sqrt(d1 * d2) * tot, nu, u
def V(rho, z, l, k, S=None, a=1):
    d1 = mp.sqrt((rho + a) ** 2 + z * z); d2 = mp.sqrt((rho - a) ** 2 + z * z)
    nu = mp.log(d1 / d2)
    return (2 * a * a / (d1 * d2)) ** 2 * w(nu, l, k, S) / a ** 2
def k_crit(l):
    return mp.findroot(lambda k: S_l(l, k) - 1, (mp.mpf('0.3'), mp.mpf('0.95')), solver='anderson')
def Phi_ring(l, k, S=None):
    if S is None: S = S_l(l, k)
    return 1 / (mp.sqrt(2 * l) * mp.cos(mp.pi * mp.sqrt(mp.mpc(S)) / 2))

if __name__ == "__main__":
    cases = [(2, mp.mpf(0)), (2, mp.mpf('0.5')), (3, mp.mpf(-1)), (3, mp.mpf('0.3'))]
    for l, k in cases:
        S = S_l(l, k)
        print(f"\n=== l={l}, k={mp.nstr(k,4)}:  S_l(k) = {mp.nstr(S,12)}")
        # 1. w = q''/4, q(0)=q'(0)=0, q'(inf)=0
        for nu in (mp.mpf('0.3'), mp.mpf('1.1'), mp.mpf('2.5')):
            qpp = mp.diff(lambda x: q(x, l, k), nu, 2)
            qp = mp.diff(lambda x: q(x, l, k), nu, 1)
            print(f"  nu={mp.nstr(nu,3)}: q''/4 - w = {mp.nstr(qpp/4 - w(nu,l,k),3)},  q'(formula) - q'(numeric) = {mp.nstr(qprime(nu,l,k)-qp,3)}")
        print(f"  q(1e-4)={mp.nstr(q(mp.mpf('1e-4'),l,k),3)}  q'(1e-4)={mp.nstr(qprime(mp.mpf('1e-4'),l,k),3)}  q'(12)={mp.nstr(qprime(mp.mpf(12),l,k),3)}  q(12)={mp.nstr(q(mp.mpf(12),l,k),10)}")
        print(f"  w(0+)={mp.nstr(w(mp.mpf('1e-6'),l,k),10)}   w even? w(1e-3)-w(-1e-3)={mp.nstr(w(mp.mpf('1e-3'),l,k)-w(mp.mpf('-1e-3'),l,k),3)}")
        # 2. mode equation  f'' + coth f' + (1/4 - n^2 + w) f = 0
        for n in (0, 1, 2, 3, 7):
            for nu in (mp.mpf('0.4'), mp.mpf('1.7')):
                f = lambda x: f_n(n, x, l, k)
                res = mp.diff(f, nu, 2) + mp.coth(nu) * mp.diff(f, nu, 1) + (mp.mpf(1)/4 - n*n + w(nu, l, k)) * f(nu)
                print(f"  mode n={n} nu={mp.nstr(nu,2)}: f={mp.nstr(f(nu),10)}  residual={mp.nstr(res,3)}")
        # 3. axis normalisation: nu f'(nu) -> -sqrt2 eps_n/pi
        for n in (0, 1, 4):
            nu = mp.mpf('1e-5'); A = nu * mp.diff(lambda x: f_n(n, x, l, k), nu, 1)
            print(f"  n={n}: nu f_n'(nu) at nu=1e-5 = {mp.nstr(A,8)}   target -sqrt2 eps_n/pi = {mp.nstr(-mp.sqrt(2)*eps(n)/mp.pi,8)}")
        # 4. constraint residual in 3D
        h = mp.mpf('1e-5')
        for rho, z in ((mp.mpf('0.4'), mp.mpf('0.3')), (mp.mpf('1.3'), mp.mpf('0.5')), (mp.mpf('2.5'), mp.mpf('1.0'))):
            F = lambda r_, z_: Phi(r_, z_, l, k)[0]
            lap = (F(rho+h,z)+F(rho-h,z)+F(rho,z+h)+F(rho,z-h)-4*F(rho,z))/h**2 + (F(rho+h,z)-F(rho-h,z))/(2*h*rho)
            p = F(rho, z)
            print(f"  (rho,z)=({mp.nstr(rho,2)},{mp.nstr(z,2)}): Phi={mp.nstr(p,10)}  lap+V Phi = {mp.nstr(lap+V(rho,z,l,k)*p,3)}")
        # 5. mass, ring value, far field
        mm = mass(l, k)
        print(f"  mass m/a = {mp.nstr(mm,12)};  Phi(ring) = {mp.nstr(Phi_ring(l,k),10)}")
    print("\ncritical k_c^(l) (S_l = 1):", [(l, mp.nstr(k_crit(l), 10)) for l in (1, 2, 3, 4)])


==> anc/scan_l1.json <==
{
 "kc": 0.8048016772208436,
 "rows": [
  {
   "k": -10.0,
   "S": -0.1326168671283677,
   "m": 0.515527347819954,
   "K0": 25.057363330264003,
   "lam_z0": -1.445030660870327,
   "Phi0": 1.1199961270391325,
   "Kring": 29194.81661503697,
   "lam_phi_ring": -49.3244494738727,
   "lam_p_ring": 24.669402086372262,
   "lam_m_ring": 24.65504738750044,
   "qinf": 3.3591177924895876,
   "Phiring": 0.6053375562925335
  },
  {
   "k": -8.0,
   "S": -0.10637694336228508,
   "m": 0.452853431005606,
   "K0": 38.26386979053753,
   "lam_z0": -1.7856807709885123,
   "Phi0": 1.0825104223589068,
   "Kring": 14945.040091422865,
   "lam_phi_ring": -35.29050543420179,
   "lam_p_ring": 17.658495181358028,
   "lam_m_ring": 17.632010252843763,
   "qinf": 2.939378616941996,
   "Phiring": 0.6234777941633874
  },
  {
   "k": -6.0,
   "S": -0.07393661522550879,
   "m": 0.3783558158891812,
   "K0": 65.8493332813878,
   "lam_z0": -2.3425294961036562,
   "Phi0": 1.0368315979358549,
   "Kring": 6645.633771784128,
   "lam_phi_ring": -23.532997081271706,
   "lam_p_ring": 11.791935052798555,
   "lam_m_ring": 11.74106202847315,
   "qinf": 2.46597885555368,
   "Phiring": 0.6471716819070223
  },
  {
   "k": -5.0,
   "S": -0.05399900182166792,
   "m": 0.3351554594063792,
   "K0": 91.78147225256049,
   "lam_z0": -2.765584209718935,
   "Phi0": 1.0100641051449193,
   "Kring": 4079.446282802064,
   "lam_phi_ring": -18.43779141581786,
   "lam_p_ring": 9.254651200129759,
   "lam_m_ring": 9.1831402156881,
   "qinf": 2.2011243866930843,
   "Phiring": 0.6624810232813088
  },
  {
   "k": -4.0,
   "S": -0.030107367508628344,
   "m": 0.2866604822389606,
   "K0": 134.34992013081552,
   "lam_z0": -3.3460165387469263,
   "Phi0": 0.9803197491918576,
   "Kring": 2295.621057768257,
   "lam_phi_ring": -13.831064720675702,
   "lam_p_ring": 6.966055917972365,
   "lam_m_ring": 6.865008802703336,
   "qinf": 1.9100466492883583,
   "Phiring": 0.6816314954689509
  },
  {
   "k": -3.0,
   "S": 0.0,
   "m": 0.2311487809389122,
   "K0": 206.2001880540837,
   "lam_z0": -4.145280328820594,
   "Phi0": 0.9479584537678096,
   "Kring": 1127.052256087639,
   "lam_phi_ring": -9.690939532132685,
   "lam_p_ring": 4.916422171863534,
   "lam_m_ring": 4.77451736026915,
   "qinf": 1.5827503040475694,
   "Phiring": 0.7071067811865475
  },
  {
   "k": -2.5,
   "S": 0.018694951990375297,
   "m": 0.19988110493803735,
   "K0": 257.7113719034322,
   "lam_z0": -4.6342148912862635,
   "Phi0": 0.9314517360882971,
   "Kring": 728.3797758755843,
   "lam_phi_ring": -7.790320962990546,
   "lam_p_ring": 3.9782896726169845,
   "lam_m_ring": 3.812031290373562,
   "qinf": 1.4003290081397264,
   "Phiring": 0.7237349172853285
  },
  {
   "k": -2.0,
   "S": 0.04112114174569854,
   "m": 0.16550774181926964,
   "K0": 318.391924051561,
   "lam_z0": -5.150986346092376,
   "Phi0": 0.9158008591369383,
   "Kring": 432.2395630646672,
   "lam_phi_ring": -6.000649509949035,
   "lam_p_ring": 3.0958589666633407,
   "lam_m_ring": 2.9047905432856944,
   "qinf": 1.2007303016885824,
   "Phiring": 0.7445609372536807
  },
  {
   "k": -1.75,
   "S": 0.05425912671075559,
   "m": 0.14689406057715423,
   "K0": 348.7979972224218,
   "lam_z0": -5.3913356200977836,
   "Phi0": 0.9088653126383387,
   "Kring": 318.08639229025357,
   "lam_phi_ring": -5.147190833072803,
   "lam_p_ring": 2.6746865342932393,
   "lam_m_ring": 2.472504298779564,
   "qinf": 1.092757226553238,
   "Phiring": 0.757232565390001
  },
  {
   "k": -1.5,
   "S": 0.06911051185642846,
   "m": 0.127153832032342,
   "K0": 374.4187677232385,
   "lam_z0": -5.585836014146543,
   "Phi0": 0.9030731481579926,
   "Kring": 224.26398248207883,
   "lam_phi_ring": -4.321323445882999,
   "lam_p_ring": 2.2661210145014916,
   "lam_m_ring": 2.0552024313815083,
   "qinf": 0.978001542176287,
   "Phiring": 0.7719986316823175
  },
  {
   "k": -1.25,
   "S": 0.08615844160330119,
   "m": 0.10614478842578025,
   "K0": 388.03002024711395,
   "lam_z0": -5.686460676078999,
   "Phi0": 0.8991288883088977,
   "Kring": 149.13885101296765,
   "lam_phi_ring": -3.52317789161792,
   "lam_p_ring": 1.8692520607625451,
   "lam_m_ring": 1.6539258308553748,
   "qinf": 0.8550443757752691,
   "Phiring": 0.7895552611279764
  },
  {
   "k": -1.0,
   "S": 0.1061032953945969,
   "m": 0.08375680998661944,
   "K0": 378.114921163652,
   "lam_z0": -5.613339181239422,
   "Phi0": 0.8981696308019231,
   "Kring": 91.13334104518778,
   "lam_phi_ring": -2.7530725805081966,
   "lam_p_ring": 1.4827311119955138,
   "lam_m_ring": 1.2703414685126828,
   "qinf": 0.7219239212764772,
   "Phiring": 0.8109661736023527
  },
  {
   "k": -0.75,
   "S": 0.13000597829788027,
   "m": 0.060032153224183066,
   "K0": 329.0833226230934,
   "lam_z0": -5.236755695904776,
   "Phi0": 0.9021165446744227,
   "Kring": 48.720715710947594,
   "lam_phi_ring": -2.0117300552151764,
   "lam_p_ring": 1.1046140561708218,
   "lam_m_ring": 0.9071159990443546,
   "qinf": 0.5758115135900296,
   "Phiring": 0.8379498117613627
  },
  {
   "k": -0.5,
   "S": 0.1595654150434276,
   "m": 0.03553744836090954,
   "K0": 227.65160038152732,
   "lam_z0": -4.355567322228025,
   "Phi0": 0.9144280988311857,
   "Kring": 20.415616366179208,
   "lam_phi_ring": -1.3009081715622097,
   "lam_p_ring": 0.7323349123414268,
   "lam_m_ring": 0.5685732592207831,
   "qinf": 0.4124044101035565,
   "Phiring": 0.8734904676004447
  },
  {
   "k": -0.35,
   "S": 0.1811506199520095,
   "m": 0.021277145886478725,
   "K0": 144.57182319465636,
   "lam_z0": -3.4709727646422164,
   "Phi0": 0.9284173686938636,
   "Kring": 9.590368256849805,
   "lam_phi_ring": -0.8907948807235928,
   "lam_p_ring": 0.5106766591882563,
   "lam_m_ring": 0.38011822153533653,
   "qinf": 0.30331610816622523,
   "Phiring": 0.9010993799262994
  },
  {
   "k": -0.25,
   "S": 0.19770762296006425,
   "m": 0.012597347239091086,
   "K0": 86.98315361342141,
   "lam_z0": -2.6923216996584536,
   "Phi0": 0.9419214827405612,
   "Kring": 4.734696422526349,
   "lam_phi_ring": -0.6253979391030157,
   "lam_p_ring": 0.3634590890566105,
   "lam_m_ring": 0.26193885004640516,
   "qinf": 0.224679155904531,
   "Phiring": 0.9233043353912561
  },
  {
   "k": -0.2,
   "S": 0.20678025984792286,
   "m": 0.00873190629178288,
   "K0": 60.21330700693275,
   "lam_z0": -2.240039192494422,
   "Phi0": 0.9503256190037782,
   "Kring": 2.974758683911251,
   "lam_phi_ring": -0.49548739764882616,
   "lam_p_ring": 0.2900709574510796,
   "lam_m_ring": 0.20541644019774657,
   "qinf": 0.1832613021367388,
   "Phiring": 0.9358727200027332
  },
  {
   "k": -0.15,
   "S": 0.21646438577351473,
   "m": 0.005341212988121412,
   "K0": 36.50210021638621,
   "lam_z0": -1.7440876367599338,
   "Phi0": 0.9600737765651604,
   "Kring": 1.6398490390675333,
   "lam_phi_ring": -0.36769139765834935,
   "lam_p_ring": 0.21690385981489846,
   "lam_m_ring": 0.15078753784345092,
   "qinf": 0.1402616352632872,
   "Phiring": 0.9496154944657668
  },
  {
   "k": -0.1,
   "S": 0.22683452622140937,
   "m": 0.0025929915907209073,
   "K0": 17.404248583768318,
   "lam_z0": -1.2043064596054278,
   "Phi0": 0.9713985777561923,
   "Kring": 0.7127465134966631,
   "lam_phi_ring": -0.24227047652980932,
   "lam_p_ring": 0.14405726359112264,
   "lam_m_ring": 0.09821321293868668,
   "qinf": 0.09551693794952594,
   "Phiring": 0.9647206564520167
  },
  {
   "k": -0.075,
   "S": 0.2323036669759398,
   "m": 0.0015271585958577705,
   "K0": 10.119075503838989,
   "lam_z0": -0.9182898736164863,
   "Phi0": 0.9777394808770347,
   "Kring": 0.3961019378052647,
   "lam_phi_ring": -0.1805522112072605,
   "lam_p_ring": 0.10779881612328562,
   "lam_m_ring": 0.07275339508397487,
   "qinf": 0.07243204866391123,
   "Phiring": 0.9728543890667577
  },
  {
   "k": -0.05,
   "S": 0.23797839230724993,
   "m": 0.0007115827889766884,
   "K0": 4.641167615536288,
   "lam_z0": -0.6219035037378045,
   "Phi0": 0.9845874879206034,
   "Kring": 0.1738044452925325,
   "lam_phi_ring": -0.11956103477442931,
   "lam_p_ring": 0.07168207415656465,
   "lam_m_ring": 0.04787896061786466,
   "qinf": 0.04883728416108249,
   "Phiring": 0.9814195077318363
  },
  {
   "k": -0.03,
   "S": 0.24267524778431854,
   "m": 0.00026630134239069916,
   "K0": 1.7112356333964334,
   "lam_z0": -0.3776280835024095,
   "Phi0": 0.9904626116373253,
   "Kring": 0.061896059661322035,
   "lam_phi_ring": -0.07133026630962803,
   "lam_p_ring": 0.042910722156460794,
   "lam_m_ring": 0.028419544153167244,
   "qinf": 0.029575021681165017,
   "Phiring": 0.9886074940232737
  },
  {
   "k": -0.02,
   "S": 0.24507857899754049,
   "m": 0.00012071506687905469,
   "K0": 0.769336680130302,
   "lam_z0": -0.25320227094332803,
   "Phi0": 0.9935414993296942,
   "Kring": 0.027355211094768357,
   "lam_phi_ring": -0.04741353204337343,
   "lam_p_ring": 0.028571786864604334,
   "lam_m_ring": 0.0188417451787691,
   "qinf": 0.01980966166091025,
   "Phiring": 0.9923207098725709
  },
  {
   "k": -0.01,
   "S": 0.24751982072685536,
   "m": 3.078745023736847e-05,
   "K0": 0.19449276291603967,
   "lam_z0": -0.12730958425430233,
   "Phi0": 0.9967193642211597,
   "Kring": 0.0067994813544756585,
   "lam_phi_ring": -0.023635184506405265,
   "lam_p_ring": 0.01426731155668701,
   "lam_m_ring": 0.009367872949718255,
   "qinf": 0.00995204430006833,
   "Phiring": 0.9961172043711309
  },
  {
   "k": 0.01,
   "S": 0.25252018266393195,
   "m": 3.2065081242059784e-05,
   "K0": 0.19867498232242853,
   "lam_z0": 0.12867108660017232,
   "Phi0": 1.0033873929619437,
   "Kring": 0.00671836244267862,
   "lam_phi_ring": 0.023486978032767537,
   "lam_p_ring": -0.009259731815360467,
   "lam_m_ring": -0.01422724621740707,
   "qinf": -0.01004871766625561,
   "Phiring": 1.0039722696154973
  },
  {
   "k": 0.02,
   "S": 0.25508147526999586,
   "m": 0.0001309434026158578,
   "K0": 0.8027541425084794,
   "lam_z0": 0.2586429557176713,
   "Phi0": 1.0068857343997588,
   "Kring": 0.02670600035999451,
   "lam_phi_ring": 0.04682042272878521,
   "lam_p_ring": -0.018409108073812918,
   "lam_m_ring": -0.02841131465497229,
   "qinf": -0.020196435547699985,
   "Phiring": 1.0080373459760255
  },
  {
   "k": 0.03,
   "S": 0.2576850270712306,
   "m": 0.00030086302424643056,
   "K0": 1.8237853085496525,
   "lam_z0": 0.38984882845252256,
   "Phi0": 1.0104994339680538,
   "Kring": 0.05970351322740552,
   "lam_phi_ring": 0.06999470646224112,
   "lam_p_ring": -0.02744583833930116,
   "lam_m_ring": -0.04254886812293997,
   "qinf": -0.03044556471771587,
   "Phiring": 1.0121987320044878
  },
  {
   "k": 0.05,
   "S": 0.2630237316126549,
   "m": 0.0008722010934217713,
   "K0": 5.158745205324821,
   "lam_z0": 0.6556641165849084,
   "Phi0": 1.018091725616848,
   "Kring": 0.16363210163996816,
   "lam_phi_ring": 0.11584166463016522,
   "lam_p_ring": -0.045171796889519826,
   "lam_m_ring": -0.07066986774064539,
   "qinf": -0.051258146730290534,
   "Phiring": 1.0208253628480446
  },
  {
   "k": 0.075,
   "S": 0.269957116365636,
   "m": 0.0020733056580543355,
   "K0": 11.84285061757484,
   "lam_z0": 0.9934305300982231,
   "Phi0": 1.028319142895055,
   "Kring": 0.36162697358168444,
   "lam_phi_ring": 0.17214171380454737,
   "lam_p_ring": -0.06665157202408478,
   "lam_m_ring": -0.10549014178046259,
   "qinf": -0.07789084807555434,
   "Phiring": 1.0322202690655211
  },
  {
   "k": 0.1,
   "S": 0.27719969259609933,
   "m": 0.0039012285271902273,
   "K0": 21.41343696231528,
   "lam_z0": 1.3358342263143808,
   "Phi0": 1.0394488622213582,
   "Kring": 0.6305499682007203,
   "lam_phi_ring": 0.22721317752579734,
   "lam_p_ring": -0.08733869997224973,
   "lam_m_ring": -0.1398744775535476,
   "qinf": -0.10525117815229558,
   "Phiring": 1.044360631087264
  },
  {
   "k": 0.125,
   "S": 0.2847754158622284,
   "m": 0.006464443497192987,
   "K0": 33.90859345456751,
   "lam_z0": 1.6809866511111737,
   "Phi0": 1.0515828081860854,
   "Kring": 0.964734084777626,
   "lam_phi_ring": 0.2809238212291635,
   "lam_p_ring": -0.1071867652639546,
   "lam_m_ring": -0.17373705596520891,
   "qinf": -0.13338855135084118,
   "Phiring": 1.0573268009729186
  },
  {
   "k": 0.15,
   "S": 0.29271087752439273,
   "m": 0.00989260614242908,
   "K0": 49.28666857679823,
   "lam_z0": 2.02662832838186,
   "Phi0": 1.064838648470028,
   "Kring": 1.3577709408215546,
   "lam_phi_ring": 0.333121085387354,
   "lam_p_ring": -0.12614469612193535,
   "lam_m_ring": -0.20697638926541867,
   "qinf": -0.16235750059200274,
   "Phiring": 1.0712112855478517
  },
  {
   "k": 0.175,
   "S": 0.30103568458279756,
   "m": 0.014341455189394194,
   "K0": 67.40749456964389,
   "lam_z0": 2.370082533190984,
   "Phi0": 1.0793529572111673,
   "Kring": 1.802392689350042,
   "lam_phi_ring": 0.38362869905534824,
   "lam_p_ring": -0.144156097039743,
   "lam_m_ring": -0.23947260201560527,
   "qinf": -0.192218389813022,
   "Phiring": 1.086121148326694
  },
  {
   "k": 0.2,
   "S": 0.3097829079356515,
   "m": 0.01999905977282184,
   "K0": 88.01261689237606,
   "lam_z0": 2.7082069235993282,
   "Phi0": 1.0952851724287955,
   "Kring": 2.2903397959071774,
   "lam_phi_ring": 0.4322427059579972,
   "lam_p_ring": -0.16115846000765033,
   "lam_m_ring": -0.27108424595034686,
   "qinf": -0.22303825192719398,
   "Phiring": 1.1021810059284622
  },
  {
   "k": 0.225,
   "S": 0.31898961399940623,
   "m": 0.027093848157669704,
   "K0": 110.70554367853569,
   "lam_z0": 3.0373445595143314,
   "Phi0": 1.112822589741546,
   "Kring": 2.812215392768668,
   "lam_phi_ring": 0.4787268078572568,
   "lam_p_ring": -0.17708222999024975,
   "lam_m_ring": -0.30164457786700705,
   "qinf": -0.2548917792239286,
   "Phiring": 1.1195367982482662
  },
  {
   "k": 0.25,
   "S": 0.3286974985041357,
   "m": 0.035905018257544295,
   "K0": 134.9335651976008,
   "lam_z0": 3.3532765717230566,
   "Phi0": 1.132186722760634,
   "Kring": 3.3573285497381247,
   "lam_phi_ring": 0.5228069218007358,
   "lam_p_ring": -0.19184969575021799,
   "lam_m_ring": -0.3309572260505179,
   "qinf": -0.28786250008053493,
   "Phiring": 1.1383605762486069
  },
  {
   "k": 0.275,
   "S": 0.33895364632019065,
   "m": 0.0467761675504798,
   "K0": 159.97337303454924,
   "lam_z0": 3.6511798667753648,
   "Phi0": 1.1536414863515123,
   "Kring": 3.913531381098735,
   "lam_phi_ring": 0.5641648446943542,
   "lam_p_ring": -0.20537367234486412,
   "lam_m_ring": -0.3587911723494901,
   "qinf": -0.32204418483158287,
   "Phiring": 1.1588566432621485
  },
  {
   "k": 0.3,
   "S": 0.3498114477959459,
   "m": 0.060133326329704584,
   "K0": 184.9235326273312,
   "lam_z0": 3.925594781126923,
   "Phi0": 1.177503841312324,
   "Kring": 4.467058900470684,
   "lam_phi_ring": 0.6024309255552527,
   "lam_p_ring": -0.21755593713709323,
   "lam_m_ring": -0.3848749884181594,
   "qinf": -0.35754253540374353,
   "Phiring": 1.1812695187426971
  },
  {
   "k": 0.325,
   "S": 0.36133171086312504,
   "m": 0.07650909172435554,
   "K0": 208.7078142369016,
   "lam_z0": 4.170409794381738,
   "Phi0": 1.2041578074941732,
   "Kring": 5.002386577602304,
   "lam_phi_ring": 0.6371756714767279,
   "lam_p_ring": -0.22828537808199859,
   "lam_m_ring": -0.4088902933947293,
   "qinf": -0.39447722887559633,
   "Phiring": 1.2058943888341258
  },
  {
   "k": 0.35,
   "S": 0.373584019905441,
   "m": 0.09657533451675487,
   "K0": 230.09436042246688,
   "lam_z0": 4.378873146735993,
   "Phi0": 1.234073154573697,
   "Kring": 5.502129518506247,
   "lam_phi_ring": 0.6679002724248574,
   "lam_p_ring": -0.2374358135564552,
   "lam_m_ring": -0.43046445886840223,
   "qinf": -0.43298440587794673,
   "Phiring": 1.2330910002440991
  },
  {
   "k": 0.375,
   "S": 0.38664840824676017,
   "m": 0.1211881407968078,
   "K0": 247.73652565939798,
   "lam_z0": 4.543645064440718,
   "Phi0": 1.267830693911923,
   "Kring": 5.9470202382036135,
   "lam_phi_ring": 0.6940261470093255,
   "lam_p_ring": -0.24486345119371933,
   "lam_m_ring": -0.4491626958156062,
   "qinf": -0.47321972273207213,
   "Phiring": 1.2633023989521874
  },
  {
   "k": 0.4,
   "S": 0.40061743277557665,
   "m": 0.15145051683957939,
   "K0": 260.24162681830825,
   "lam_z0": 4.656909085955943,
   "Phi0": 1.306157052690989,
   "Kring": 6.316020555860209,
   "lam_phi_ring": 0.7148838271971473,
   "lam_p_ring": -0.2504039766311947,
   "lam_m_ring": -0.4644798505659526,
   "qinf": -0.5153621243548432,
   "Phiring": 1.297080607702596
  },
  {
   "k": 0.425,
   "S": 0.4155987691488231,
   "m": 0.18880137975346942,
   "K0": 266.27330969105265,
   "lam_z0": 4.7105671074993065,
   "Phi0": 1.349973340172703,
   "Kring": 6.586648787192232,
   "lam_phi_ring": 0.7297018824736679,
   "lam_p_ring": -0.2538693155715756,
   "lam_m_ring": -0.47583256690209225,
   "qinf": -0.5596185475270913,
   "Phiring": 1.3351224388781462
  },
  {
   "k": 0.4323,
   "S": 0.42018190813907647,
   "m": 0.20130461132234673,
   "K0": 266.64131063243644,
   "lam_z0": 4.713821084785644,
   "Phi0": 1.363965818349977,
   "Kring": 6.64376660207241,
   "lam_phi_ring": 0.7327651987723637,
   "lam_p_ring": -0.2544594774202566,
   "lam_m_ring": -0.478305721352107,
   "qinf": -0.5729739224327924,
   "Phiring": 1.3471574438133551
  },
  {
   "k": 0.45,
   "S": 0.4317184878832312,
   "m": 0.23514428308613958,
   "K0": 264.6909925361472,
   "lam_z0": 4.696550086110612,
   "Phi0": 1.400464619633622,
   "Kring": 6.735637392658932,
   "lam_phi_ring": 0.7375972457191123,
   "lam_p_ring": -0.25504421911241393,
   "lam_m_ring": -0.4825530266066984,
   "qinf": -0.6062298374993352,
   "Phiring": 1.3783204413040213
  },
  {
   "k": 0.475,
   "S": 0.44912523100479895,
   "m": 0.2930376663944166,
   "K0": 254.72484352224538,
   "lam_z0": 4.607284481505396,
   "Phi0": 1.4591813205848843,
   "Kring": 6.740078337189259,
   "lam_phi_ring": 0.7375694297611145,
   "lam_p_ring": -0.25368302816082666,
   "lam_m_ring": -0.48388640160028784,
   "qinf": -0.6554782647252829,
   "Phiring": 1.4278370109327476
  },
  {
   "k": 0.5,
   "S": 0.4679955943392784,
   "m": 0.36598299589135425,
   "K0": 236.1757242451912,
   "lam_z0": 4.436362288380643,
   "Phi0": 1.5281910785881911,
   "Kring": 6.579259312182418,
   "lam_phi_ring": 0.7285030194619937,
   "lam_p_ring": -0.24950735960790962,
   "lam_m_ring": -0.4789956598540841,
   "qinf": -0.7076971775574782,
   "Phiring": 1.4852149647131117
  },
  {
   "k": 0.525,
   "S": 0.4885411453921524,
   "m": 0.4588735957668577,
   "K0": 209.61534463600154,
   "lam_z0": 4.179467117508339,
   "Phi0": 1.6103127826670376,
   "Kring": 6.237429820349658,
   "lam_phi_ring": 0.709185981036884,
   "lam_p_ring": -0.24220617190781546,
   "lam_m_ring": -0.46697980912906856,
   "qinf": -0.7632835441452549,
   "Phiring": 1.5525473840103956
  },
  {
   "k": 0.55,
   "S": 0.511017692511141,
   "m": 0.578716958804943,
   "K0": 176.54233628830576,
   "lam_z0": 3.8356044318149927,
   "Phi0": 1.7094896900357415,
   "Kring": 5.707728012128946,
   "lam_phi_ring": 0.6783565216099612,
   "lam_p_ring": -0.2314409740840645,
   "lam_m_ring": -0.44691554752589663,
   "qinf": -0.8227144594570942,
   "Phiring": 1.6327474369296222
  },
  {
   "k": 0.575,
   "S": 0.535737702651542,
   "m": 0.7358426202167487,
   "K0": 139.42752505876075,
   "lam_z0": 3.4086596224268852,
   "Phi0": 1.8314081945470868,
   "Kring": 4.997374372765368,
   "lam_phi_ring": 0.6347996095445909,
   "lam_p_ring": -0.21686130423960567,
   "lam_m_ring": -0.41793830530498527,
   "qinf": -0.8865691815048257,
   "Phiring": 1.7299943223727619
  },
  {
   "k": 0.6,
   "S": 0.5630872011445063,
   "m": 0.9460166845459884,
   "K0": 101.5643244506451,
   "lam_z0": 2.9092428059927253,
   "Phi0": 1.9845733696220114,
   "Kring": 4.13385689189737,
   "lam_phi_ring": 0.5775273409712425,
   "lam_p_ring": -0.19813981288399252,
   "lam_m_ring": -0.37938752808724996,
   "qinf": -0.9555590150156706,
   "Phiring": 1.8505058434249553
  },
  {
   "k": 0.625,
   "S": 0.5935491780258286,
   "m": 1.2343557477359837,
   "K0": 66.64498633988974,
   "lam_z0": 2.3566393151387164,
   "Phi0": 2.1822881111218795,
   "Kring": 3.1709585996233756,
   "lam_phi_ring": 0.5060964223035944,
   "lam_p_ring": -0.17504358965353395,
   "lam_m_ring": -0.3310528326500605,
   "qinf": -1.0305685533909703,
   "Phiring": 2.003955547637475
  },
  {
   "k": 0.65,
   "S": 0.6277366497442204,
   "m": 1.6430921464073471,
   "K0": 38.03855953541969,
   "lam_z0": 1.7804156709277117,
   "Phi0": 2.4465617690112627,
   "Kring": 2.191807584102856,
   "lam_phi_ring": 0.4211397730092362,
   "lam_p_ring": -0.14757034127828114,
   "lam_m_ring": -0.27356943173095505,
   "qinf": -1.1127137252679242,
   "Phiring": 2.2062631712356695
  },
  {
   "k": 0.675,
   "S": 0.6664404079029012,
   "m": 2.2484147736342472,
   "K0": 17.8831227191393,
   "lam_z0": 1.2207621498862675,
   "Phi0": 2.8165587378769272,
   "Kring": 1.3035580965783633,
   "lam_phi_ring": 0.32520501745382696,
   "lam_p_ring": -0.11619503623282273,
   "lam_m_ring": -0.2090099812210042,
   "qinf": -1.2034253259314647,
   "Phiring": 2.485610042573406
  },
  {
   "k": 0.7,
   "S": 0.7106997455179517,
   "m": 3.201599939741362,
   "K0": 6.32384362791694,
   "lam_z0": 0.7259386812900097,
   "Phi0": 3.3691884091308855,
   "Kring": 0.6159436526804655,
   "lam_phi_ring": 0.22394965104049638,
   "lam_p_ring": -0.08228655103925119,
   "lam_m_ring": -0.14166310000124518,
   "qinf": -1.3045722981238568,
   "Phiring": 2.89706490746478
  },
  {
   "k": 0.71,
   "S": 0.730256326514937,
   "m": 3.745207828071751,
   "K0": 3.7271363952312146,
   "lam_z0": 0.5573102364057215,
   "Phi0": 3.67416815875833,
   "Kring": 0.4152721738712224,
   "lam_phi_ring": 0.18404857219948373,
   "lam_p_ring": -0.0685913355716934,
   "lam_m_ring": -0.11545723662779032,
   "qinf": -1.3484848867535493,
   "Phiring": 3.122032359252814
  },
  {
   "k": 0.715,
   "S": 0.7404833010295688,
   "m": 4.067884472852257,
   "K0": 2.7730101832217913,
   "lam_z0": 0.48071216120995863,
   "Phi0": 3.8527363710002738,
   "Kring": 0.331953687653496,
   "lam_phi_ring": 0.16463196330690366,
   "lam_p_ring": -0.06183811624640222,
   "lam_m_ring": -0.10279384706050146,
   "qinf": -1.371273333415571,
   "Phiring": 3.253217196952809
  },
  {
   "k": 0.72,
   "S": 0.7510292393220155,
   "m": 4.432712493212851,
   "K0": 2.0137721960713533,
   "lam_z0": 0.40965149782786436,
   "Phi0": 4.052825752312468,
   "Kring": 0.2598440996464301,
   "lam_phi_ring": 0.14573112260566323,
   "lam_p_ring": -0.05519960092781241,
   "lam_m_ring": -0.09053152167785081,
   "qinf": -1.394651819190065,
   "Phiring": 3.3998090174754796
  },
  {
   "k": 0.725,
   "S": 0.7619103075338487,
   "m": 4.8478186685029225,
   "K0": 1.4230790430934472,
   "lam_z0": 0.34436887237058356,
   "Phi0": 4.2785129806436215,
   "Kring": 0.19860663606084614,
   "lam_phi_ring": 0.12747482053236311,
   "lam_p_ring": -0.048719342764527274,
   "lam_m_ring": -0.07875547776783584,
   "qinf": -1.4186490384470833,
   "Phiring": 3.564703200873532
  },
  {
   "k": 0.7262,
   "S": 0.7645735284161604,
   "m": 4.956015685973889,
   "K0": 1.3034982826544117,
   "lam_z0": 0.3295828528426011,
   "Phi0": 4.337033429738794,
   "Kring": 0.18547285518813614,
   "lam_phi_ring": 0.12320404576406442,
   "lam_p_ring": -0.047192797372545274,
   "lam_m_ring": -0.07601124839151914,
   "qinf": -1.4245038027176855,
   "Phiring": 3.6073891877251483
  },
  {
   "k": 0.73,
   "S": 0.7731438099376895,
   "m": 5.323516059662049,
   "K0": 0.9750517493120896,
   "lam_z0": 0.28505142069927336,
   "Phi0": 4.534967919413264,
   "Kring": 0.14771476681167453,
   "lam_phi_ring": 0.10999736693759402,
   "lam_p_ring": -0.04244450584432144,
   "lam_m_ring": -0.06755286109327258,
   "qinf": -1.443295667971799,
   "Phiring": 3.751569301950056
  },
  {
   "k": 0.735,
   "S": 0.784748292220823,
   "m": 5.8730880929849665,
   "K0": 0.6449091787363966,
   "lam_z0": 0.23182413929823267,
   "Phi0": 4.828845558391301,
   "Kring": 0.10645979326530697,
   "lam_phi_ring": 0.09343657810930614,
   "lam_p_ring": -0.03642550116704287,
   "lam_m_ring": -0.057011076942263275,
   "qinf": -1.4686245448917814,
   "Phiring": 3.9651283332079457
  },
  {
   "k": 0.74,
   "S": 0.7967436563183959,
   "m": 6.513935723409634,
   "K0": 0.40955183913518783,
   "lam_z0": 0.18474122422440617,
   "Phi0": 5.168859467983887,
   "Kring": 0.07396787070022483,
   "lam_phi_ring": 0.07793097100831886,
   "lam_p_ring": -0.03071534992712341,
   "lam_m_ring": -0.04721562108119545,
   "qinf": -1.4946708643554436,
   "Phiring": 4.211558417297141
  },
  {
   "k": 0.745,
   "S": 0.809151288340319,
   "m": 7.269300181471075,
   "K0": 0.24806438179358176,
   "lam_z0": 0.14377771668840694,
   "Phi0": 5.566643012912096,
   "Kring": 0.04922741749503257,
   "lam_phi_ring": 0.06361602213720571,
   "lam_p_ring": -0.025368687422562843,
   "lam_m_ring": -0.038247334714642874,
   "qinf": -1.5214723995884263,
   "Phiring": 4.499103939694607
  },
  {
   "k": 0.75,
   "S": 0.8219942013775317,
   "m": 8.170928915173494,
   "K0": 0.14210641485918274,
   "lam_z0": 0.10882187849079443,
   "Phi0": 6.038082123371377,
   "Kring": 0.03112715729226958,
   "lam_phi_ring": 0.05061932038713732,
   "lam_p_ring": -0.02044030362158637,
   "lam_m_ring": -0.030179016765550945,
   "qinf": -1.5490697473639243,
   "Phiring": 4.839018170664315
  },
  {
   "k": 0.755,
   "S": 0.8352971952583105,
   "m": 9.263347596925106,
   "K0": 0.07616550388417351,
   "lam_z0": 0.0796688478872459,
   "Phi0": 6.605451049327865,
   "Kring": 0.01850397538239158,
   "lam_phi_ring": 0.03905445154836398,
   "lam_p_ring": -0.0159831007634295,
   "lam_m_ring": -0.02307135078493448,
   "qinf": -1.5775066024056719,
   "Phiring": 5.2470737148883675
  },
  {
   "k": 0.76,
   "S": 0.849087035662716,
   "m": 10.610992889664596,
   "K0": 0.03765388191888083,
   "lam_z0": 0.056016278823571186,
   "Phi0": 7.300978433279767,
   "Kring": 0.010198328148668884,
   "lam_phi_ring": 0.029013490869234018,
   "lam_p_ring": -0.012045339336984812,
   "lam_m_ring": -0.016968151532249204,
   "qinf": -1.606830064813454,
   "Phiring": 5.746084387958347
  },
  {
   "k": 0.765,
   "S": 0.8633926554040351,
   "m": 12.310721608535848,
   "K0": 0.01684157814072638,
   "lam_z0": 0.03746284619540448,
   "Phi0": 8.173101504964874,
   "Kring": 0.005113187744858297,
   "lam_phi_ring": 0.020558071833628972,
   "lam_p_ring": -0.008667050831226873,
   "lam_m_ring": -0.0118910210024021,
   "qinf": -1.63709098527907,
   "Phiring": 6.370327928552233
  },
  {
   "k": 0.767,
   "S": 0.8692662526024652,
   "m": 13.120658169493892,
   "K0": 0.011802011344885958,
   "lam_z0": 0.031360818634199636,
   "Phi0": 8.587129997299403,
   "Kring": 0.00375665779369614,
   "lam_phi_ring": 0.017626172132311255,
   "lam_p_ring": -0.007479049305938992,
   "lam_m_ring": -0.010147122826372264,
   "qinf": -1.6494700106885716,
   "Phiring": 6.666221813806411
  },
  {
   "k": 0.7670185,
   "S": 0.8693209984152517,
   "m": 13.128561656438837,
   "K0": 0.011762068867447642,
   "lam_z0": 0.03130770521166693,
   "Phi0": 8.591165967810348,
   "Kring": 0.0037455984502434143,
   "lam_phi_ring": 0.017600253101035752,
   "lam_p_ring": -0.007468503020827742,
   "lam_m_ring": -0.01013175008020801,
   "qinf": -1.6495852691702364,
   "Phiring": 6.669104941236263
  },
  {
   "k": 0.77,
   "S": 0.8782453811637042,
   "m": 14.515103304823848,
   "K0": 0.006633040567327121,
   "lam_z0": 0.02351070778625334,
   "Phi0": 9.298111892854584,
   "Kring": 0.00227063642846877,
   "lam_phi_ring": 0.013709180835154159,
   "lam_p_ring": -0.005875536077369366,
   "lam_m_ring": -0.007833644757784792,
   "qinf": -1.6683443536684106,
   "Phiring": 7.1737812149769296
  },
  {
   "k": 0.775,
   "S": 0.8936791895374887,
   "m": 17.47916063369439,
   "K0": 0.002210797030775756,
   "lam_z0": 0.013573248907243235,
   "Phi0": 10.803525209835927,
   "Kring": 0.0008586579203039193,
   "lam_phi_ring": 0.008436157265396227,
   "lam_p_ring": -0.003679972728510287,
   "lam_m_ring": -0.0047561845368859395,
   "qinf": -1.700649737510943,
   "Phiring": 8.246645508755353
  },
  {
   "k": 0.78,
   "S": 0.9097309969365465,
   "m": 21.663646857205148,
   "K0": 0.0005862699049213329,
   "lam_z0": 0.006989694228656292,
   "Phi0": 12.919719059151253,
   "Kring": 0.00026007990415740766,
   "lam_phi_ring": 0.004645949968196837,
   "lam_p_ring": -0.0020653790221796878,
   "lam_m_ring": -0.0025805709460171486,
   "qinf": -1.7340717780966546,
   "Phiring": 9.751860570602709
  },
  {
   "k": 0.785,
   "S": 0.9264409887136056,
   "m": 27.99479131425195,
   "K0": 0.00011151608820979232,
   "lam_z0": 0.0030484434308046503,
   "Phi0": 16.109804838610998,
   "Kring": 5.691106614185834e-05,
   "lam_phi_ring": 0.00217464196379139,
   "lam_p_ring": -0.0009866190412277473,
   "lam_m_ring": -0.0011880229225636428,
   "qinf": -1.768680753276339,
   "Phiring": 12.016938523727863
  },
  {
   "k": 0.79,
   "S": 0.9438529938847594,
   "m": 38.65049635287392,
   "K0": 1.2515562598228693e-05,
   "lam_z0": 0.001021255868943915,
   "Phi0": 21.4627250423176,
   "Kring": 7.404649798103988e-06,
   "lam_phi_ring": 0.0007848399476622286,
   "lam_p_ring": -0.00036395412066171103,
   "lam_m_ring": -0.00042088582700051757,
   "qinf": -1.8045532177494212,
   "Phiring": 15.81192637114537
  },
  {
   "k": 0.795,
   "S": 0.9620149130329437,
   "m": 60.25284739865631,
   "K0": 5.324590209813929e-07,
   "lam_z0": 0.000210645638648852,
   "Phi0": 32.28950683433586,
   "Kring": 3.6824662223011567e-07,
   "lam_phi_ring": 0.000175103493028169,
   "lam_p_ring": -8.313711896663446e-05,
   "lam_m_ring": -9.196637406153455e-05,
   "qinf": -1.8417727336741816,
   "Phiring": 23.478128618764867
  },
  {
   "k": 0.798,
   "S": 0.9732936414781037,
   "m": 88.51386040074637,
   "K0": 3.1129094595869345e-08,
   "lam_z0": 5.0932221788593174e-05,
   "Phi0": 46.4356259551259,
   "Kring": 2.3743590950970116e-08,
   "lam_phi_ring": 4.4472187611856284e-05,
   "lam_p_ring": -2.143432626011173e-05,
   "lam_m_ring": -2.3037861351744558e-05,
   "qinf": -1.8647886986746742,
   "Phiring": 33.487570435319014
  },
  {
   "k": 0.8,
   "S": 0.9809792084628964,
   "m": 127.00683946208714,
   "K0": 2.0301202232785566e-09,
   "lam_z0": 1.3006793812204953e-05,
   "Phi0": 65.69262346479881,
   "Kring": 1.6560166272950461e-09,
   "lam_phi_ring": 1.1746077795345506e-05,
   "lam_p_ring": -5.720456050639283e-06,
   "lam_m_ring": -6.025621744706223e-06,
   "qinf": -1.8804307069371038,
   "Phiring": 47.10888226510299
  },
  {
   "k": 0.802,
   "S": 0.988802305094688,
   "m": 220.5039369644547,
   "K0": 2.8825412899251515e-11,
   "lam_z0": 1.5498766859348175e-06,
   "Phi0": 112.45175699796248,
   "Kring": 2.5185785958042827e-11,
   "lam_phi_ring": 1.4486710886082166e-06,
   "lam_p_ring": -7.131248284175037e-07,
   "lam_m_ring": -7.355462601907129e-07,
   "qinf": -1.896318791212805,
   "Phiring": 80.17725971906512
  },
  {
   "k": 0.803,
   "S": 0.9927666506772304,
   "m": 345.1221596137134,
   "K0": 8.666379714441009e-13,
   "lam_z0": 2.6873747590106423e-07,
   "Phi0": 174.76618864261235,
   "Kring": 7.841442053591131e-13,
   "lam_phi_ring": 2.556230562482478e-07,
   "lam_p_ring": -1.2652596572835726e-07,
   "lam_m_ring": -1.2909709051989058e-07,
   "qinf": -1.9043572394999198,
   "Phiring": 124.2426015003018
  },
  {
   "k": 0.804,
   "S": 0.9967668661155923,
   "m": 780.6766535010007,
   "K0": 1.3689394538449402e-15,
   "lam_z0": 1.0680743785917332e-08,
   "Phi0": 392.548774013148,
   "Kring": 1.2832100003432614e-15,
   "lam_phi_ring": 1.0340862507479278e-08,
   "lam_p_ring": -5.14704381029513e-09,
   "lam_m_ring": -5.193818697184148e-09,
   "qinf": -1.9124597926767648,
   "Phiring": 278.2405606144817
  },
  {
   "k": 0.8045,
   "S": 0.9987805859140956,
   "m": 2081.3290618525034,
   "K0": 5.580862885732367e-19,
   "lam_z0": 2.1565525895381359e-10,
   "Phi0": 1042.8776540633914,
   "Kring": 5.325492731468173e-19,
   "lam_phi_ring": 2.1066338736213465e-10,
   "lam_p_ring": -1.0515144244114873e-10,
   "lam_m_ring": -1.0551194492098592e-10,
   "qinf": -1.9165353881549976,
   "Phiring": 738.0937418347985
  },
  {
   "k": 0.8047,
   "S": 0.9995886354459804,
   "m": 6183.366693221383,
   "K0": 9.344111325167663e-23,
   "lam_z0": 2.7904765610267575e-12,
   "Phi0": 3093.8975413237263,
   "Kring": 8.980636376285321e-23,
   "lam_phi_ring": 2.735664967330296e-12,
   "lam_p_ring": -1.36704187021676e-12,
   "lam_m_ring": -1.3686230971135357e-12,
   "qinf": -1.9181702018196922,
   "Phiring": 2188.3843027951784
  }
 ],
 "simplest": {
  "m": 0.03938998689071933,
  "K0": 1289.862786740792,
  "Phi0": 0.8828543974944864,
  "Kring": 3.635847451875015,
  "lam_ring": [
   -0.5421960937775054,
   0.3533051795567843,
   0.18889091422072107
  ]
 },
 "limit": {
  "sigma": [
   0.0001,
   0.001,
   0.01,
   0.02,
   0.03,
   0.04,
   0.05,
   0.060000000000000005,
   0.06999999999999999,
   0.08,
   0.09,
   0.09999999999999999,
   0.11,
   0.12,
   0.13,
   0.14,
   0.15000000000000002,
   0.16,
   0.17,
   0.18000000000000002,
   0.19,
   0.2,
   0.21000000000000002,
   0.22,
   0.23,
   0.24000000000000002,
   0.25,
   0.26,
   0.27,
   0.28,
   0.29000000000000004,
   0.3,
   0.31,
   0.32,
   0.33,
   0.34,
   0.35000000000000003,
   0.36000000000000004,
   0.37,
   0.38,
   0.39,
   0.4,
   0.41000000000000003,
   0.42000000000000004,
   0.43,
   0.44,
   0.45,
   0.46,
   0.47000000000000003,
   0.48000000000000004,
   0.49,
   0.5,
   0.51,
   0.52,
   0.53,
   0.54,
   0.55,
   0.56,
   0.5700000000000001,
   0.5800000000000001,
   0.59,
   0.6,
   0.61,
   0.62,
   0.63,
   0.64,
   0.65,
   0.66,
   0.67,
   0.68,
   0.6900000000000001,
   0.7000000000000001,
   0.7100000000000001,
   0.72,
   0.73,
   0.74,
   0.75,
   0.76,
   0.77,
   0.78,
   0.79,
   0.8,
   0.81,
   0.8200000000000001,
   0.8300000000000001,
   0.8400000000000001,
   0.85,
   0.86,
   0.87,
   0.88,
   0.89,
   0.9,
   0.91,
   0.92,
   0.93,
   0.9400000000000001,
   0.9500000000000001,
   0.9600000000000001,
   0.97,
   0.98,
   0.99,
   0.999,
   0.9999
  ],
  "K": [
   49146.382157639106,
   49145.881384955625,
   49095.85193429763,
   48944.82391931394,
   48695.02294299801,
   48349.270106997465,
   47911.42193410167,
   47386.28172204518,
   46779.49153341535,
   46097.40882180374,
   45346.97210444242,
   44535.56027354035,
   43670.85009639266,
   42760.67620649533,
   41812.897464616995,
   40835.27300878607,
   39835.350658908785,
   38820.369639733755,
   37797.1788773021,
   36772.1714460529,
   35751.235126668165,
   34739.71850085725,
   33742.411572685756,
   32763.539573030987,
   31806.768373701645,
   30875.21980450286,
   29971.49511970752,
   29097.704886949356,
   28255.503657051475,
   27446.12790309715,
   26670.435877182048,
   25928.948211159717,
   25221.888272479395,
   24549.221469075033,
   23910.692871366125,
   23305.86267985767,
   22734.13921038036,
   22194.809193968475,
   21687.065294210508,
   21210.030832038687,
   20762.781777443008,
   20344.366121056166,
   19953.820777783603,
   19590.1862015893,
   19252.51890713824,
   18939.902102099568,
   18651.454635247865,
   18386.338461603496,
   18143.764818071595,
   17922.999292520504,
   17723.365956940834,
   17544.25072202443,
   17385.104056817225,
   17245.443203509116,
   17124.85400428503,
   17022.99244473024,
   16939.586006732156,
   16874.434913256136,
   16827.413337847283,
   16798.470643235894,
   16787.63270598455,
   16795.0033776704,
   16820.7661275944,
   16865.18590738811,
   16928.611274081733,
   17011.476805136965,
   17114.305836568536,
   17237.713553515692,
   17382.4104614204,
   17549.20626526792,
   17739.014184099316,
   17952.85572817032,
   18191.86596666893,
   18457.29931478239,
   18750.535870094747,
   19073.088329775914,
   19426.60952177357,
   19812.900585225052,
   20233.919837557216,
   20691.792368229915,
   21188.820401799065,
   21727.494475926225,
   22310.50548314427,
   22940.757628606214,
   23621.382359701736,
   24355.75332733123,
   25147.502442789104,
   26000.537098638048,
   26919.058626666145,
   27907.582071024583,
   28970.957359959542,
   30114.39196519676,
   31343.475144029144,
   32664.203865517848,
   34083.01052896699,
   35606.79258999612,
   37242.94421713701,
   38999.39010995038,
   40884.62161822139,
   42907.73531088222,
   45078.47415295577,
   47166.966736843395,
   47383.165053543846
  ],
  "lam_phi": [
   -31.99816890071709,
   -31.997775972494814,
   -31.958505446198345,
   -31.839772850489986,
   -31.642779572737954,
   -31.368851448060088,
   -31.019813642220903,
   -30.597960727218002,
   -30.10601969447173,
   -29.547106930431717,
   -28.92468031335386,
   -28.242487676844746,
   -27.504512924254243,
   -26.714921069427778,
   -25.878003427322124,
   -24.99812408806282,
   -24.07966868710654,
   -23.126996340062174,
   -22.14439545153896,
   -21.136043941071115,
   -20.105974263060293,
   -19.058043438195824,
   -17.9959081662258,
   -16.923004958260858,
   -15.842535113714119,
   -14.757454274007431,
   -13.670466212699377,
   -12.584020469174389,
   -11.500313399192077,
   -10.421292198601265,
   -9.348661454186301,
   -8.283891785556756,
   -7.228230161797045,
   -6.182711503915587,
   -5.148171216793471,
   -4.125258330375279,
   -3.114448967575007,
   -2.1160598943710522,
   -1.130261944694163,
   -0.15709314809110478,
   0.8035285788662044,
   1.75179328629165,
   2.6879874715886087,
   3.6124832447996966,
   4.525728215792309,
   5.428236122653464,
   6.3205782058235185,
   7.203375320307127,
   8.077290768513393,
   8.943023828636107,
   9.801303947727256,
   10.652885564488313,
   11.49854352406279,
   12.339069045536768,
   13.175266202237314,
   14.007948875079775,
   14.837938139992392,
   15.666060051700414,
   16.493143787761177,
   17.32002011860459,
   18.147520171364366,
   18.976474457414085,
   19.807712135691293,
   20.64206048605734,
   21.48034456906416,
   22.323387050555464,
   23.172008171498472,
   24.027025845309673,
   24.88925586669501,
   25.75951221766632,
   26.638607457920298,
   27.527353188173514,
   28.426560576340695,
   29.33704093762645,
   30.25960636067892,
   31.195070372931852,
   32.14424863914723,
   33.10795968796799,
   34.08702566200793,
   35.082273087648566,
   36.0945336612874,
   37.12464504929419,
   38.173451699387215,
   39.241805661545826,
   40.3305674169327,
   41.440606713615225,
   42.572803408153156,
   43.72804831236436,
   44.90724404479398,
   46.111305886600654,
   47.34116264173597,
   48.59775750143634,
   49.882048913169776,
   51.195011454287396,
   52.53763671072183,
   53.910934161154906,
   55.315932067145425,
   56.75367836976688,
   58.22524159335564,
   59.73171175701308,
   61.27420129454202,
   62.694176665710515,
   62.83786183018307
  ],
  "lam_nu": [
   -31.998173545315858,
   -31.99824042963026,
   -32.004923763817686,
   -32.02511481137009,
   -32.058562277315396,
   -32.104963797175344,
   -32.16390404064853,
   -32.23486239215337,
   -32.31722241370539,
   -32.41028280732518,
   -32.51326955842268,
   -32.625348919378986,
   -32.7456408841421,
   -32.87323280960705,
   -33.00719285672954,
   -33.14658295204121,
   -33.29047100641304,
   -33.43794217023383,
   -33.58810895024627,
   -33.740120060801516,
   -33.89316792914186,
   -34.04649481868347,
   -34.199397574684774,
   -34.35123103207445,
   -34.5014101548858,
   -34.64941100037234,
   -34.794770618455615,
   -34.93708600893826,
   -35.07601226537041,
   -35.21126003619848,
   -35.34259243155482,
   -35.469821498507905,
   -35.592804379523606,
   -35.711439258990865,
   -35.82566119157992,
   -35.93543789449128,
   -36.04076557379471,
   -36.14166484343884,
   -36.23817678443531,
   -36.3303591814085,
   -36.41828296430501,
   -36.50202887466357,
   -36.581684368494855,
   -36.65734076150681,
   -36.729090617099715,
   -36.797025373185605,
   -36.86123320038539,
   -36.92179708143715,
   -36.978793099622834,
   -37.032288922597,
   -37.08234246709287,
   -37.12900072950627,
   -37.17229876723893,
   -37.21225881585237,
   -37.24888952747783,
   -37.28218531649546,
   -37.3121257991889,
   -37.33867531486051,
   -37.361782516725675,
   -37.38138002176392,
   -37.39738410956862,
   -37.409694461088975,
   -37.41819392898345,
   -37.4227483320949,
   -37.42320626730501,
   -37.41939893272679,
   -37.41113995684466,
   -37.3982252288116,
   -37.38043272566203,
   -37.35752233269782,
   -37.32923565375602,
   -37.29529580847169,
   -37.25540721401061,
   -37.209255349067725,
   -37.15650649821006,
   -37.09680747489156,
   -37.02978532168354,
   -36.955046986451826,
   -36.87217897337308,
   -36.78074696781953,
   -36.68029543425735,
   -36.57034718640071,
   -36.45040292894242,
   -36.31994077024687,
   -36.1784157054413,
   -36.02525906938004,
   -35.85987795898489,
   -35.68165462448334,
   -35.48994582907734,
   -35.284082176578714,
   -35.063367406545105,
   -34.82707765644219,
   -34.574460690345134,
   -34.30473509367598,
   -34.017089433452945,
   -33.71068138350469,
   -33.384636814076636,
   -33.038048845228,
   -32.66997686338853,
   -32.279445500411576,
   -31.865443574427292,
   -31.471909041159496,
   -31.431433099169567
  ],
  "lam_u": [
   63.99634244603295,
   63.99601640212508,
   63.96342921001603,
   63.864887661860074,
   63.70134185005335,
   63.473815245235436,
   63.183717682869435,
   62.83282311937137,
   62.42324210817712,
   61.9573897377569,
   61.43794987177654,
   60.86783659622373,
   60.25015380839634,
   59.588153879034834,
   58.88519628405166,
   58.14470704010403,
   57.37013969351958,
   56.564938510296,
   55.73250440178523,
   54.87616400187263,
   53.99914219220216,
   53.104538256879295,
   52.19530574091057,
   51.27423599033531,
   50.34394526859992,
   49.40686527437977,
   48.465236831154996,
   47.52110647811265,
   46.57632566456249,
   45.632552234799746,
   44.691253885741126,
   43.75371328406466,
   42.82103454132066,
   41.89415076290645,
   40.97383240837339,
   40.06069622486656,
   39.155214541369716,
   38.257724737809895,
   37.36843872912947,
   36.487452329499604,
   35.61475438543881,
   34.75023558837192,
   33.89369689690625,
   33.04485751670712,
   32.2033624013074,
   31.368789250532142,
   30.540654994561876,
   29.71842176113002,
   28.90150233110944,
   28.08926509396089,
   27.28103851936562,
   26.47611516501795,
   25.67375524317614,
   24.87318977031561,
   24.073623325240515,
   23.274236441415685,
   22.474187659196506,
   21.672615263160097,
   20.8686387289645,
   20.061359903159325,
   19.249863938204253,
   18.433220003674887,
   17.610481793292156,
   16.78068784603756,
   15.942861698240849,
   15.09601188217133,
   14.239131785346187,
   13.371199383501922,
   12.491176858967023,
   11.598010115031501,
   10.690628195835727,
   9.767942620298175,
   8.828846637669919,
   7.872214411441273,
   6.896900137531137,
   5.901737101959713,
   4.8855366825363085,
   3.8470872984838307,
   2.7851533113651517,
   1.6984738801709627,
   0.5857617729699539,
   -0.5542978628934725,
   -1.7230487704447977,
   -2.9218648912989544,
   -4.152151711491403,
   -5.415347644235185,
   -6.712925449168273,
   -8.046393687881013,
   -9.417298215716636,
   -10.827223710021944,
   -12.277795235190863,
   -13.770679844994149,
   -15.307588222824643,
   -16.890276360611413,
   -18.520547277268886,
   -20.200252777650213,
   -21.93129525306879,
   -23.715629524538883,
   -25.555264729967114,
   -27.452266256601508,
   -29.408757720114725,
   -31.22226762455102,
   -31.406428731013506
  ]
 }
}

==> anc/trapped_check.py <==
"""Sign of the mean curvature near the outer-branch minimal sphere.
For time-symmetric data the null expansions are theta_pm = +-H.  For a surface s(theta) = log r(theta),
H has the sign of  (1+s'^2)(F_s - F_theta s') - s''  (positive for large round spheres).
A surface with H < 0 everywhere is outer trapped."""
import numpy as np, json
from scipy.optimize import brentq
import brillk, massprec, horizon
from horizon import surface, mismatch, grads

ref = brillk.mode_table(brillk.Background(0.0), 1200)
for k in (0.77, 0.78, 0.80):
    S = brillk.Solution(k, ref=ref); m = massprec.mass(k)[0]
    ss = np.linspace(np.log(0.03 * m), np.log(0.8 * m), 40); v = [mismatch(S, s) for s in ss]
    roots = [brentq(lambda s: mismatch(S, s), ss[i], ss[i + 1], xtol=1e-12) for i in range(39) if np.isfinite(v[i] * v[i + 1]) and v[i] * v[i + 1] < 0]
    sol = surface(S, max(roots), dense=True)
    th = np.linspace(0.05, np.pi / 2, 25)
    for delta in (-0.05, -0.01, 0.01, 0.05):
        vals = []
        for t in th:
            s, sp = sol.sol(t)
            # second derivative of the unshifted solution from the ODE itself
            Fs0, Ft0 = grads(S, s, t); spp = (1 + sp * sp) * (Fs0 - Ft0 * sp)
            Fs, Ft = grads(S, s + delta, t)
            vals.append((1 + sp * sp) * (Fs - Ft * sp) - spp)
        vals = np.array(vals)
        print(f"k={k}: radial displacement delta(ln r)={delta:+.2f}:  sign(H) quantity in [{vals.min():+.4f}, {vals.max():+.4f}]  ->", "outer trapped" if vals.max() < 0 else ("untrapped (H>0)" if vals.min() > 0 else "mixed"))

